Best practices for constructing, preparing, and evaluating protein-ligand binding affinity benchmarks

Free energy calculations are rapidly becoming indispensable in structure-enabled drug discovery programs. As new methods, force fields, and implementations are developed, assessing their expected accuracy on real-world systems (benchmarking) becomes critical to provide users with an assessment of the accuracy expected when these methods are applied within their domain of applicability, and developers with a way to assess the expected impact of new methodologies. These assessments require construction of a benchmark - a set of well-prepared, high quality systems with corresponding experimental measurements designed to ensure the resulting calculations provide a realistic assessment of expected performance when these methods are deployed within their domains of applicability. To date, the community has not yet adopted a common standardized benchmark, and existing benchmark reports suffer from a myriad of issues, including poor data quality, limited statistical power, and statistically deficient analyses, all of which can conspire to produce benchmarks that are poorly predictive of real-world performance. Here, we address these issues by presenting guidelines for (1) curating experimental data to develop meaningful benchmark sets, (2) preparing benchmark inputs according to best practices to facilitate widespread adoption, and (3) analysis of the resulting predictions to enable statistically meaningful comparisons among methods and force fields.

==> examples/Confidence_intervals_RMSE_tau/plot.py <==
import matplotlib.pyplot as plt
import pandas as pd
import sys
from matplotlib import cm
from matplotlib import colors
import colorsys

def scale_lightness(rgb, scale_l):
    # convert rgb to hls
    h, l, s = colorsys.rgb_to_hls(*rgb)
    # manipulate h, l, s values and return as rgb
    return colorsys.hls_to_rgb(h, min(1, l * scale_l), s = s)

cmap = cm.get_cmap('hsv')
rgba = cmap(0.5)
all_results = pd.read_csv(sys.argv[1])
NN = all_results["N"]
lightcolors = [ scale_lightness(x,1.75) for x in [colors.ColorConverter.to_rgb(cmap(0.7)),colors.ColorConverter.to_rgb(cmap(0.8)),colors.ColorConverter.to_rgb(cmap(0.9))]]
fig, (ax1,ax2) = plt.subplots(2,1,figsize=(4.8,7))
l1 = ax1.plot(NN,all_results["mean_tau_0.5"],color=cmap(0.7),label=r'0.5')[0]
ax1.fill_between(NN,all_results["low_tau_0.5"],all_results["high_tau_0.5"],color=lightcolors[0])
l2 = ax1.plot(NN,all_results["mean_tau_1.0"],color=cmap(0.8))[0]
ax1.fill_between(NN,all_results["low_tau_1.0"],all_results["high_tau_1.0"],color=lightcolors[1])
l3 = ax1.plot(NN,all_results["mean_tau_1.5"],color=cmap(0.9))[0]
ax1.fill_between(NN,all_results["low_tau_1.5"],all_results["high_tau_1.5"],color=lightcolors[2])
ax1.set_xlabel('N')
ax1.set_ylabel(r'Kendall $\tau$')
ax2.plot(NN,all_results["mean_rmse_0.5"],color=cmap(0.7))
#plt.plot(NN,all_results[:,1],color='black')
#plt.plot(NN,all_results[:,2],color='black')
ax2.fill_between(NN,all_results["low_rmse_0.5"],all_results["high_rmse_0.5"],color=lightcolors[0])
ax2.plot(NN,all_results["mean_rmse_1.0"],color=cmap(0.8))
ax2.fill_between(NN,all_results["low_rmse_1.0"],all_results["high_rmse_1.0"],color=lightcolors[1])
ax2.plot(NN,all_results["mean_rmse_1.5"],color=cmap(0.9))
ax2.fill_between(NN,all_results["low_rmse_1.5"],all_results["high_rmse_1.5"],color=lightcolors[2])
ax2.set_xlabel('N')
ax2.set_ylabel('RMSE [kcal/mol]')
#plt.text(0.1,1.0,r"$\sigma = 1.0$",rotation=45,verticalalignment='center')
line_labels = [r'$\sigma=0.5$',r'$\sigma=1.0$',r'$\sigma=1.5$']
fig.legend([l1, l2, l3],     # The line objects
           labels=line_labels,   # The labels for each line
           loc=(0.6,0.6),   # Position of legend
           borderaxespad=0.1,    # Small spacing around legend box
           #title="Legend Title"  # Title for the legend
           )
#plt.subplots_adjust(hspace=0.25)
plt.savefig('N-CI.pdf',bbox_inches='tight')


==> examples/Confidence_intervals_RMSE_tau/plot_Helvetica.py <==
import matplotlib.pyplot as plt
import pandas as pd
import sys
from matplotlib import cm
from matplotlib import colors
import colorsys
from matplotlib import rc
font = {'size'   : 14}
rc('font', **font)
#rc('font',**{'family':'sans-serif','sans-serif':['Helvetica']})
## for Palatino and other serif fonts use:
#rc('font',**{'family':'serif','serif':['Palatino']})
#rc('text', usetex=True)

# change font
plt.rcParams['font.sans-serif'] = "Helvetica"
plt.rcParams['font.family'] = "sans-serif"

def scale_lightness(rgb, scale_l):
    # convert rgb to hls
    h, l, s = colorsys.rgb_to_hls(*rgb)
    # manipulate h, l, s values and return as rgb
    return colorsys.hls_to_rgb(h, min(1, l * scale_l), s = s)

cmap = cm.get_cmap('hsv')
rgba = cmap(0.5)
all_results = pd.read_csv(sys.argv[1])
NN = all_results["N"]
lightcolors = [ scale_lightness(x,1.75) for x in [colors.ColorConverter.to_rgb(cmap(0.7)),colors.ColorConverter.to_rgb(cmap(0.8)),colors.ColorConverter.to_rgb(cmap(0.9))]]
fig, (ax1,ax2) = plt.subplots(2,1,figsize=(4.8,7))
l1 = ax1.plot(NN,all_results["mean_tau_0.5"],color=cmap(0.7),label=r'0.5')[0]
ax1.fill_between(NN,all_results["low_tau_0.5"],all_results["high_tau_0.5"],color=lightcolors[0])
l2 = ax1.plot(NN,all_results["mean_tau_1.0"],color=cmap(0.8))[0]
ax1.fill_between(NN,all_results["low_tau_1.0"],all_results["high_tau_1.0"],color=lightcolors[1])
l3 = ax1.plot(NN,all_results["mean_tau_1.5"],color=cmap(0.9))[0]
ax1.fill_between(NN,all_results["low_tau_1.5"],all_results["high_tau_1.5"],color=lightcolors[2])
ax1.set_xlabel('N')
ax1.set_ylabel(r'Kendall $\tau$')
ax2.plot(NN,all_results["mean_rmse_0.5"],color=cmap(0.7))
#plt.plot(NN,all_results[:,1],color='black')
#plt.plot(NN,all_results[:,2],color='black')
ax2.fill_between(NN,all_results["low_rmse_0.5"],all_results["high_rmse_0.5"],color=lightcolors[0])
ax2.plot(NN,all_results["mean_rmse_1.0"],color=cmap(0.8))
ax2.fill_between(NN,all_results["low_rmse_1.0"],all_results["high_rmse_1.0"],color=lightcolors[1])
ax2.plot(NN,all_results["mean_rmse_1.5"],color=cmap(0.9))
ax2.fill_between(NN,all_results["low_rmse_1.5"],all_results["high_rmse_1.5"],color=lightcolors[2])
ax2.set_xlabel('N')
ax2.set_ylabel('RMSE [kcal/mol]')
#plt.text(0.1,1.0,r"$\sigma = 1.0$",rotation=45,verticalalignment='center')
line_labels = [r'$\sigma=0.5$',r'$\sigma=1.0$',r'$\sigma=1.5$']
fig.legend([l1, l2, l3],     # The line objects
           labels=line_labels,   # The labels for each line
           loc=(0.6,0.6),   # Position of legend
           borderaxespad=0.1,    # Small spacing around legend box
           #title="Legend Title"  # Title for the legend
           )
#plt.subplots_adjust(hspace=0.25)
plt.savefig('N-CI.pdf',bbox_inches='tight')


==> examples/Confidence_intervals_RMSE_tau/simulate.py <==
import numpy as np
import scipy.stats
import bootstrapped.bootstrap as bs

def RMSE_function(values):
  tmp = np.sqrt(np.mean(values*values,axis=1))
  return tmp


def tau_function(a):
  s = a.shape
  tmp = np.array([])
  if len(s) == 2:
    tmp = scipy.stats.kendalltau(a[:,0],a[:,1])
  else:
    for i in range(s[0]):
      x = scipy.stats.kendalltau(a[i,:,0],a[i,:,1])[0]
      if x == np.nan:
        tmp = np.append(tmp,0.0)
      else:
        tmp = np.append(tmp,x)

  return tmp


def eval_stats(exp,pred,N):
  error = np.abs(exp-pred)
  rmse_bootstrap_dist = bs.bootstrap(np.reshape(error,(N,-1)), stat_func=RMSE_function,num_iterations=1000, alpha =0.05,is_pivotal=True,return_distribution=True)
  rmse = np.sqrt(np.mean(error**2))
  tau = scipy.stats.kendalltau(exp,pred)[0]
  tau_bootstrap_dist = bs.bootstrap(np.reshape(np.array(list(zip(exp,pred))),(N,-1)), stat_func=tau_function,num_iterations=1000, alpha =0.05,is_pivotal=True,return_distribution=True)
  tmp1 = [rmse,np.percentile(rmse_bootstrap_dist,2.5),np.percentile(rmse_bootstrap_dist,97.5),tau,np.percentile(tau_bootstrap_dist,2.5),np.percentile(tau_bootstrap_dist,97.5)]
  return tmp1


#generate toy data in interval [-12:-5]
all_results = []
NN = [10,25,35,50,75,100,200]
for N in NN:
#  simulate experimental data as uniform distribution
  data = [ np.random.uniform(low=-12,high=-5,size=N) for x in range(1000)]
  tmp = []
  for i in data:
    #simulated predicted data with gaussian error and calculate statistics for datasets
    tmpresults = []
    for sigma in [0.5,1.0,1.5,2.0]:
      i_pred = i + np.random.normal(0,sigma,N)
      results = eval_stats(i,i_pred,N)
      tmpresults.append(results)

    tmp.append(tmpresults)
    
  
  tmp = np.array(tmp)
  tmp = np.reshape(tmp,(1000,24))
  all_results.append(np.mean(tmp,axis=0))

all_results = np.array(all_results)
all_results = np.reshape(all_results,(-1,24))
import pandas as pd
df = pd.DataFrame(all_results,columns=['mean_rmse_0.5','low_rmse_0.5','high_rmse_0.5','mean_tau_0.5','low_tau_0.5','high_tau_0.5','mean_rmse_1.0','low_rmse_1.0','high_rmse_1.0','mean_tau_1.0','low_tau_1.0','high_tau_1.0','mean_rmse_1.5','low_rmse_1.5','high_rmse_1.5','mean_tau_1.5','low_tau_1.5','high_tau_1.5','mean_rmse_2.0','low_rmse_2.0','high_rmse_2.0','mean_tau_2.0','low_tau_2.0','high_tau_2.0'])
df['N']= NN
df.to_csv('results_N_CI_error.csv')



==> examples/structure_analysis/Score_pdb.sh <==
#!/bin/bash
# Prepare pdb files using OpenEye Spruce
# """
#
# Pipeline Step: Prepare raw PDB protein structures and score them.
#
# Description: This script pulls pdb files from a list and scores them using the Iridium criteria.
#
# Step Flowchart:
#     * Generate a text file with a pdb id per line for the structures to be scored.
#     * The inputs are the name of the pdb id text file and the Target name.
#     * Select which quality levels to structures to use:
#          * HT: Highly Trustworthy structures - a good model for the data and little or no missing density
#          * ALL: This include HT and MT (Moderarely Trustworthy) but no NT (Not Trustworthy) structures
#     * Output is a .csv file named target_HT/ALL_scoring_list.csv
# """

# This script requires installation of the
# OpenEye application Spruce, python OEChem toolkit and docopt python package

# Test for input command line arguments
if [ $# -ne 3 ]; then
    echo "Please supply: <pdb list file name> <target name> <Score Type (HT ALL)>"
    exit
fi
# Constants
zero=0
DPI_limit=0.75
LaD_limit=1.1
ASaD_limit=0.49
Iridium_score=0
Final_Iridium_score=1000000
HT_flag=0
MT_flag=0
target_name_count=$(tr -dc '_' <<<"$2" | wc -c)
(( final=target_name_count+1 ))

# Test for pdb data directory
# Create a pdb_data directory
# for downloading data into
if [ ! -d pdb_data ]
then
    mkdir pdb_data
    cd pdb_data || exit
else
    cd pdb_data || exit
    mkdir backup
    mv -- *.* backup/
fi

for file in $(cat ../"$1")
do
    getstructure "$file"
done
cd ../

# Test if there is a prep directory
# Create if not
if [ ! -d prep ]
then
    mkdir prep
    cd prep || return
else
    cd prep || return
    mkdir backup
    mv -- *.* backup/
fi

# Run spruce once to assess the quality of the structures
# Choosing to use .cif files versus pdb
# cif should have ligand bond order information while pdb does not
for file in ../pdb_data/*.cif
do
    tmp=$(echo "$file" | cut -d / -f 3)
    pdb_prefix=$(echo "$tmp" | cut -d . -f 1)
    map_prefix=$(echo "$file" | cut -d . -f 1-3)
    for list in "$map_prefix".m*
    do
        if [ -e "$list" ]
        then
            spruce -in "$file" -map "$list" -prefix "$2"-"$pdb_prefix"
        else
            spruce -in "$file" -prefix "$2"-"$pdb_prefix"
        fi
    done
done

# Determine the best structure based on
# ligand density, active site density, and DPI
# for this score LOWER is BETTER

selection="$3"

# print title for csv output file
if [[ "$selection" == *HT* ]]
then
    if [ -e ../"$2"\_HT_scoring_list.csv ]; then rm ../"$2"\_HT_scoring_list.csv; fi
    echo "PDB id,Ligand,Iridium Category,Ligand density,Active-site density,DPI,Iridium score,Packing residues" >> ../"$2"\_HT_scoring_list.csv
elif [[ "$selection" == *A[lL][lL]* ]]
then
    if [ -e ../"$2"\_ALL_scoring_list.csv ]; then rm ../"$2"\_ALL_scoring_list.csv; fi
    echo "PDB id,Ligand,Iridium Category,Ligand density,Active-site density,DPI,Iridium score,Packing residues" >> ../"$2"\_ALL_scoring_list.csv
else
    echo "Please select either HT or ALL (case sensitive)"
    exit
fi

HT_test=$(grep "Iridium" *output.log | grep -c "HT")
MT_test=$(grep "Iridium" *output.log | grep -c "MT")

if [ "$HT_test" -gt 0 ] || [ "$MT_test" -gt 0 ]
then
    for file in $(ls -1 *_output.log | cut -d \_ -f 1-"$final")
    do
        category=$(grep "Iridium" "$file"\_output.log | cut -d : -f 3 | cut -d , -f 1)
        LaD=$(grep "Iridium" "$file"\_output.log | cut -d : -f 4 | cut -d , -f 1)
        ASaD=$(grep "Iridium" "$file"\_output.log | cut -d : -f 5 | cut -d , -f 1)
        DPI=$(grep "Iridium" "$file"\_output.log | cut -d : -f 6 | cut -d , -f 1)
        file_name=$(grep "Iridium" "$file"\_output.log | cut -d : -f 2 | cut -d \> -f 1)
        ligand_name=$(grep "Iridium" "$file"\_output.log | cut -d : -f 2 | cut -d \> -f 2 | cut -d . -f 1 | cut -d , -f 1)
        packing_name=$(grep "Iridium" "$file"\_output.log | cut -d : -f 10 | cut -d , -f 1)
        h=0
        i=0
        j=0
        k=0
        l=0
        m=0
        n=0
        o=0
        C_tmp=""
        L_tmp="-1"
        A_tmp="-1"
        D_tmp="100"
        F_tmp=""
        Lig_tmp=""
        #P_tmp=""
        for job in ${LaD[*]}
        do
            if (( $(echo "$job > $L_tmp" |bc -l) )) && (( $(echo "$job <= 1.0" | bc -l) ))
            then
                L_tmp="$job"
                (( i=i+1 ))
            fi
        done
        for job in ${ASaD[*]}
        do
            if (( $(echo "$job > $A_tmp" |bc -l) )) && (( $(echo "$job <= 1.0" | bc -l) ))
            then
                A_tmp="$job"
                (( j=j+1 ))
            fi
        done
        for job in ${DPI[*]}
        do
            if (( $(echo "$job < $D_tmp" |bc -l) ))
            then
                D_tmp="$job"
                (( k=k+1 ))
            fi
        done
        for job in ${file_name[*]}
        do
            (( l=l+1 ))
            #echo $job $l $i $j $k
            if [ "$l" -eq "$i" ] && [ "$l" -eq  "$j" ] && [ "$l" -eq  "$k" ]
            then
                F_tmp="$job"
                n="$l"
            elif [ "$l" -eq  "$i" ] &&  [ "$l" -eq  "$k" ]
            then
                F_tmp="$job"
                n="$l"
            elif [ "$l" -eq  "$i" ] && [ "$l" -eq  "$j" ]
            then
                F_tmp="$job"
                n="$l"
            elif [ "$l" -eq  "$i" ]
            then
                F_tmp="$job"
                n="$l"
           fi
        done
        for job in ${category[*]}
        do
            (( h=h+1 ))
            #echo $i $j $k $job
            if [ "$h" -eq "$n" ]
            then
                C_tmp="$job"
            fi
        done
        for job in ${ligand_name[*]}
        do
            (( m=m+1 ))
            if [ "$m" -eq "$n" ]
            then
                Lig_tmp="$job"
            fi
        done
        for job in ${packing_name[*]}
        do
            (( o=o+1 ))
            if [ "$o" -eq "$n" ]
            then
                packing="$job"
            fi
        done
        LaD="$L_tmp"
        ASaD="$A_tmp"
        if (( $(echo "$D_tmp < $DPI_limit" | bc -l) ))
        then
            DPI="$D_tmp"
        else
            factor=$(echo 0.75 / "$D_tmp" | bc -l)
            factor=$(echo "$factor" / 101 | bc -l)
            DPI=$(echo "$DPI_limit" - "$factor" | bc -l)
            #echo $DPI
        fi
        LaD=$(echo "$LaD_limit" - "$LaD" | bc -l)
        ASaD=$(echo "$ASaD" - "$ASaD_limit" | bc -l)
        DPI=$(echo "$DPI_limit" - "$DPI" | bc -l)
        Numerator=$(echo "$LaD" / "$ASaD" | bc -l)
        Iridium_score=$(echo "$Numerator" / "$DPI" | bc -l)
        Iridium_cat="$C_tmp"

        if [[ "$selection" == HT && "$Iridium_cat" == *HT* ]]
        then
            echo "$F_tmp","$Lig_tmp","$Iridium_cat","$L_tmp","$A_tmp","$D_tmp","$Iridium_score","$packing" >> ../"$2"\_HT_scoring_list.csv
            if (( $(echo "$Iridium_score < $Final_Iridium_score" | bc -l) ))
            then
                Final_Iridium_score="$Iridium_score"
                Best_structure="$F_tmp"
                Best_ligand="$Lig_tmp"
            fi
            HT_flag=1
        fi

        if [[ "$selection" == A[lL][lL]  && "$Iridium_cat" == *[HM]T* ]]
        then
            echo "$F_tmp","$Lig_tmp","$Iridium_cat","$L_tmp","$A_tmp","$D_tmp","$Iridium_score","$packing" >> ../"$2"\_ALL_scoring_list.csv
            if (( $(echo "$Iridium_score < $Final_Iridium_score" | bc -l) ))
            then
                Final_Iridium_score="$Iridium_score"
                Best_structure="$F_tmp"
                Best_ligand="$Lig_tmp"
            fi
            MT_flag=1
        fi
    done
else
    echo "No good structures in this set"
    exit
fi

if [[ "$selection" == HT && "$HT_flag" -eq 1 ]]
then
    echo ""
    echo "The best structure is " "$Best_structure" "$Best_ligand" "$Final_Iridium_score" >> ../"$2"\_HT_scoring_list.csv
    uniq ../"$2"\_HT_scoring_list.csv tmp.csv
    mv tmp.csv ../"$2"\_HT_scoring_list.csv
elif [[ "$selection" == A[lL][lL] && "$MT_flag" -eq 1 ]]
then
    echo ""
    echo "The best structure is " "$Best_structure" "$Best_ligand" "$Final_Iridium_score" >> ../"$2"\_ALL_scoring_list.csv
    uniq ../"$2"\_ALL_scoring_list.csv tmp.csv
    mv tmp.csv ../"$2"\_ALL_scoring_list.csv
else
    if [[ "$HT_flag" -ne 1 && "$selection" == HT ]]
    then
        rm ../"$2"\_HT_scoring_list.csv
        echo "There are no HT structures in this data set"
    fi
    if [[ "$MT_flag" -ne 1 && "$selection" == A[lL][lL] ]]
    then
        rm ../"$2"\_ALL_scoring_list.csv
        echo "There are no HT/MT structures in this data set"
    fi
fi

cd ../






==> examples/structure_analysis/get_best_TC_comparitors.sh <==
#!/bin/bash

# Test for input command line arguments
if [ $# -ne 5 ]; then
    echo "Please supply: <directory path> <target name> <quality> <TC cutoff> <irid cutoff>"
    exit
fi



for lig in $(cat "$1"/prep/"$3"/"$2"\_rocs_"$3"\_score_1.csv)
do 
    lig_id=$(echo "$lig" | cut -c 1-3)
    tc=$(echo "$lig" | cut -d , -f 4)
    pdb_id=$(grep "$lig_id" "$1"/"$2"\_"$3"\_score_stripped.csv | cut -c 1-4)
    irid_score=$(grep "$lig_id" "$1"/"$2"\_"$3"\_score_stripped.csv | cut -d , -f 7)
    if (( $(echo "$tc > $4" | bc -l) )) && (( $(echo "$irid_score < $5" | bc -l) ))
        then echo "$pdb_id" "$lig_id" "$irid_score" "$tc"
    fi
done


==> examples/structure_analysis/get_selected_ligands_for_rocs.sh <==
#!/bin/bash


# Test for input command line arguments
if [ $# -ne 4 ]; then
    echo "Please supply: <directory path> <target name> <quality> <irid/dpi cutoff>"
    exit
fi

if [ ! -d "$1"/prep/"$3" ]
then
    mkdir "$1"/prep/"$3"
fi

if [ ! -d "$1"/prep/"$3"/ligands ]
then
    mkdir "$1"/prep/"$3"/ligands
fi

# figure out what directory the files are in
#layer_count=$(tr -dc '/' <<<"$1" | wc -c)
#(( layer_count=layer_count+2 ))
#(( directory_count=layer_count-1 ))
#echo "$layer_count" "$directory_count"


for file in $(cat "$1"/"$2"\_"$3"\_score_stripped.csv)
do 
    test=$(echo "$file" | cut -d , -f 3)
    pdb_id=$(echo "$file" | cut -c 1-4)
    dpi=$(echo "$file" | cut -d , -f 6)
    irid_score=$(echo "$file" | cut -d , -f 7)
    pack=$(echo "$file" | cut -d , -f 8)
    if [[ "$4" == ALL ]]
    then
        if (( $(echo "$irid_score < $4" | bc -l) )) && [[ "$pack" == *false* ]]
        then
            cp "$1"/prep/"$pdb_id"*__ligand__*.oeb "$1"/prep/"$3"/ligands/
        fi
    else
       cp "$1"/prep/"$pdb_id"*__ligand__*.oeb "$1"/prep/"$3"/ligands/
    fi
done


==> figures/analysis/analysis-section.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Best practices for constructing, preparing, and evaluating protein-ligand binding affinity benchmarks\n",
    "\n",
    "### DavidHahn1*, HannahE.BruceMacdonald2, LauraPerezBenito3, JohnD.Chodera2, AntoniaS.J.S.Mey4, DavidL.Mobley5, GaryTresadern6"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import seaborn as sns\n",
    "from arsenic import stats\n",
    "\n",
    "import pandas as pd\n",
    "import sys\n",
    "from matplotlib import cm\n",
    "from matplotlib import colors\n",
    "import colorsys\n",
    "from matplotlib import rc\n",
    "font = {'size'   : 14}\n",
    "rc('font', **font)\n",
    "# change font\n",
    "plt.rcParams['font.sans-serif'] = \"Helvetica\"\n",
    "plt.rcParams['font.family'] = \"sans-serif\"\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "### TOY DATA TO PLOT\n",
    "\n",
    "y = [-1.61, 0.59, 0.81, -0.17, 2.49, 0.07, -0.44, -0.19, 0.89, 2.00, 1.13, 0.35, -0.37, -0.54, -1.01, 0.12, 1.12, 1.02, 2.20, 1.68, 0.61, 2.74, -0.67, -0.00]\n",
    "x = [-1.28, 1.79, -0.16, 0.22, 2.36, 0.79, 0.02, -0.42, 0.30, 0.75, 1.32, 1.77, -0.39, -0.78, -0.54, -0.76, -0.04, -0.57, 0.95, -0.49, -2.49, 1.79, 1.44, 1.23]\n",
    "\n",
    "x_errors = [0.22 for _ in x]\n",
    "y_errors = [np.random.normal(0.3,0.2) for _ in x]"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### Figure XX Measuring success section\n",
    "\n",
    "\n",
    "A) correct plot style\n",
    "\n",
    "B + C) x !=y because of limits (B) and plot shape (C)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "findfont: Font family ['sans-serif'] not found. Falling back to DejaVu Sans.\n",
      "findfont: Font family ['sans-serif'] not found. Falling back to DejaVu Sans.\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1080x432 with 3 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# sns.set_context('talk')\n",
    "\n",
    "f, axes = plt.subplots(1,3, gridspec_kw={'width_ratios': [1, 1, 0.5]},figsize=(15,6))\n",
    "\n",
    "\n",
    "for i, label in enumerate(('A', 'B', 'C')):\n",
    "        axes[i].errorbar(x, y,xerr=x_errors,yerr=y_errors,linestyle='none',color='crimson')\n",
    "        axes[i].scatter(x, y,color='crimson')\n",
    "\n",
    "        xlimit = axes[i].get_xlim()\n",
    "        ylimit = axes[i].get_ylim()\n",
    "        limit = (np.floor(min([xlimit[0],ylimit[0]])-0.5),np.ceil(max([xlimit[1],ylimit[1]])+0.5))\n",
    "        axes[i].plot(limit,limit, 'k:')\n",
    "        axes[i].set_xticks(np.arange(limit[0],limit[1]+1, 2.0))\n",
    "        axes[i].set_yticks(np.arange(limit[0],limit[1]+1, 2.0))\n",
    "\n",
    "        axes[i].set_xlim(limit)\n",
    "        axes[i].set_ylim(limit)\n",
    "        \n",
    "        axes[i].set_xlabel('Expt. '+r'$\\Delta\\Delta$G'+' / kcal mol'+r'$^{-1}$')\n",
    "        axes[i].set_ylabel('Calc. '+r'$\\Delta\\Delta$G'+' / kcal mol'+r'$^{-1}$')\n",
    "\n",
    "        axes[i].text(0.05, 0.95, label, transform=axes[i].transAxes,\n",
    "          fontsize=16, fontweight='bold', va='top')\n",
    "        \n",
    "axes[1].set_ylim(-6,6)\n",
    "axes[1].set_yticks(np.arange(-6,7, 2.0))\n",
    "\n",
    "plt.subplots_adjust(wspace=0.28)\n",
    "plt.savefig('plotting-basics.pdf')\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "# # sns.set_context('talk')\n",
    "\n",
    "# x = x[:10]\n",
    "# y = y[:10]\n",
    "# x_errors = x_errors[:10]\n",
    "# y_errors = y_errors[:10]\n",
    "# results = {}\n",
    "\n",
    "# # original\n",
    "# results['Original'] = {'x':x, 'y':y,'xerr':x_errors,'yerr':y_errors}\n",
    "\n",
    "# pos_X = []\n",
    "# pos_Y = []\n",
    "# for i,j in zip(x,y):\n",
    "#     if i < 0:\n",
    "#         pos_X.append(-i)\n",
    "#         pos_Y.append(-j)\n",
    "#     else:\n",
    "#         pos_X.append(i)\n",
    "#         pos_Y.append(j)        \n",
    "\n",
    "# results['All positive'] = {'x':pos_X, 'y':pos_Y,'xerr':x_errors,'yerr':y_errors}\n",
    "\n",
    "\n",
    "# double_X = []\n",
    "# double_Y = []\n",
    "# double_Xerr = []\n",
    "# double_Yerr = []\n",
    "# for i,j,erri,errj in zip(x,y,x_errors, y_errors):\n",
    "#     double_X.append(-i)\n",
    "#     double_Y.append(-j)\n",
    "#     double_X.append(i)\n",
    "#     double_Y.append(j)    \n",
    "#     double_Xerr.append(erri)\n",
    "#     double_Yerr.append(errj)\n",
    "#     double_Xerr.append(erri)\n",
    "#     double_Yerr.append(errj)        \n",
    "\n",
    "# results['Double'] = {'x':double_X, 'y':double_Y,'xerr':double_Xerr,'yerr':double_Yerr}\n",
    "\n",
    "\n",
    "# f, axes = plt.subplots(len(results),1,figsize=(3.25,3.25*len(results)), sharex=True,sharey=True)\n",
    "\n",
    "# for i, (label, results) in enumerate(results.items()):\n",
    "#     axes[i].errorbar(results['x'], results['y'], xerr=results['xerr'],yerr=results['yerr'],linestyle='none',color='crimson')\n",
    "#     axes[i].scatter(results['x'], results['y'],color='crimson')\n",
    "#     R2 = stats.bootstrap_statistic(results['x'], results['y'],dy_true=results['xerr'],dy_pred=results['yerr'],statistic='R2')['mle']\n",
    "#     xlimit = axes[i].get_xlim()\n",
    "#     ylimit = axes[i].get_ylim()\n",
    "#     limit = (np.floor(min([xlimit[0],ylimit[0]])-0.5),np.ceil(max([xlimit[1],ylimit[1]])+0.5))\n",
    "#     axes[i].plot(limit,limit, 'k:')\n",
    "#     axes[i].set_xticks(np.arange(limit[0],limit[1]+1, 2.0))\n",
    "#     axes[i].set_yticks(np.arange(limit[0],limit[1]+1, 2.0))\n",
    "\n",
    "#     axes[i].set_xlim(limit)\n",
    "#     axes[i].set_ylim(limit)\n",
    "\n",
    "#     axes[i].set_xlabel('Expt. '+r'$\\Delta\\Delta$G'+' / kcal mol'+r'$^{-1}$')\n",
    "#     axes[i].set_ylabel('Calc. '+r'$\\Delta\\Delta$G'+' / kcal mol'+r'$^{-1}$')\n",
    "\n",
    "#     axes[i].text(0.05, 0.95, label+f'\\nR$^2$: {R2:.2f}\\nN: {len(results[\"x\"])}', transform=axes[i].transAxes,\n",
    "#       fontsize=12, fontweight='bold', va='top')\n",
    "\n",
    "    \n",
    "\n",
    "\n",
    "# plt.subplots_adjust(wspace=0.28)\n",
    "# plt.savefig('doublevalues.png')\n",
    "# plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "# f, axes = plt.subplots(3,2,figsize=(7.5,7.5*1.5),sharey='col')\n",
    "# n = 10\n",
    "# x = x[:n]\n",
    "# y = y[:n]\n",
    "# x_errors = x_errors[:n]\n",
    "# y_errors = y_errors[:n]\n",
    "\n",
    "# import itertools\n",
    "# import copy\n",
    "# import tqdm\n",
    "# historyR = []\n",
    "# historyrho = []\n",
    "# historytau = []\n",
    "\n",
    "\n",
    "# for combinations in tqdm.tqdm(itertools.product([0, 1], repeat=len(x))):\n",
    "#     temp_x = copy.copy(x)\n",
    "#     temp_y = copy.copy(y)\n",
    "#     for i,com in enumerate(combinations):\n",
    "#         if bool(com):\n",
    "#             temp_x[i] = -temp_x[i]\n",
    "#             temp_y[i] = -temp_y[i]    \n",
    "            \n",
    "\n",
    "#     results = stats.bootstrap_statistic(temp_x,temp_y,statistic='R2',nbootstrap=100)\n",
    "#     historyR.append(results['mle'])\n",
    "#     results = stats.bootstrap_statistic(temp_x,temp_y,statistic='KTAU',nbootstrap=100)\n",
    "#     historytau.append(results['mle'])\n",
    "#     results = stats.bootstrap_statistic(temp_x,temp_y,statistic='rho',nbootstrap=100)\n",
    "#     historyrho.append(results['mle'])\n",
    "# axes[0][1].hist(historyR,bins=np.linspace(0.,1.,21),color='grey',alpha=0.5)  \n",
    "\n",
    "# axes[1][1].hist(historytau,bins=np.linspace(0.,1.,21),color='grey',alpha=0.5)  \n",
    "\n",
    "# axes[2][1].hist(historyrho,bins=np.linspace(0.,1.,21),color='grey',alpha=0.5)  \n",
    "\n",
    "\n",
    "# stat = [r'R$^2$',r'Kendall $\\tau$',r'$\\rho$']\n",
    "# for i in range(0,3):\n",
    "#     axes[i][1].set_xlabel(stat[i])\n",
    "\n",
    "\n",
    "\n",
    "# results = {}\n",
    "\n",
    "# # original\n",
    "# results['Original'] = {'x':x, 'y':y,'xerr':x_errors,'yerr':y_errors}\n",
    "\n",
    "# pos_X = []\n",
    "# pos_Y = []\n",
    "# for i,j in zip(x,y):\n",
    "#     if i < 0:\n",
    "#         pos_X.append(-i)\n",
    "#         pos_Y.append(-j)\n",
    "#     else:\n",
    "#         pos_X.append(i)\n",
    "#         pos_Y.append(j)        \n",
    "\n",
    "# results['All positive'] = {'x':pos_X, 'y':pos_Y,'xerr':x_errors,'yerr':y_errors}\n",
    "\n",
    "\n",
    "# double_X = []\n",
    "# double_Y = []\n",
    "# double_Xerr = []\n",
    "# double_Yerr = []\n",
    "# for i,j,erri,errj in zip(x,y,x_errors, y_errors):\n",
    "#     double_X.append(-i)\n",
    "#     double_Y.append(-j)\n",
    "#     double_X.append(i)\n",
    "#     double_Y.append(j)    \n",
    "#     double_Xerr.append(erri)\n",
    "#     double_Yerr.append(errj)\n",
    "#     double_Xerr.append(erri)\n",
    "#     double_Yerr.append(errj)        \n",
    "\n",
    "# results['Double'] = {'x':double_X, 'y':double_Y,'xerr':double_Xerr,'yerr':double_Yerr}\n",
    "\n",
    "\n",
    "# colors = ['crimson','green','blue']\n",
    "\n",
    "# for i, (label, results) in enumerate(results.items()):\n",
    "#     axes[i][0].errorbar(results['x'], results['y'], xerr=results['xerr'],yerr=results['yerr'],linestyle='none',color=colors[i])\n",
    "#     axes[i][0].scatter(results['x'], results['y'],color=colors[i])\n",
    "#     xlimit = axes[i][0].get_xlim()\n",
    "#     ylimit = axes[i][0].get_ylim()\n",
    "#     limit = (np.floor(min([xlimit[0],ylimit[0]])-0.5),np.ceil(max([xlimit[1],ylimit[1]])+0.5))\n",
    "#     axes[i][0].set_xticks(np.arange(limit[0],limit[1]+1, 2.0))\n",
    "#     axes[i][0].set_yticks(np.arange(limit[0],limit[1]+1, 2.0))\n",
    "\n",
    "#     axes[i][0].set_xlim(limit)\n",
    "#     axes[i][0].set_ylim(limit)\n",
    "\n",
    "#     axes[i][0].set_xlabel('Expt. '+r'$\\Delta\\Delta$G'+' / kcal mol'+r'$^{-1}$')\n",
    "#     axes[i][0].set_ylabel('Calc. '+r'$\\Delta\\Delta$G'+' / kcal mol'+r'$^{-1}$')\n",
    "#     R2 = stats.bootstrap_statistic(results['x'], results['y'],dy_true=results['xerr'],dy_pred=results['yerr'],statistic='R2')['mle']\n",
    "#     axes[0][1].vlines(R2,0.,50.,color=colors[i])\n",
    "#     tau = stats.bootstrap_statistic(results['x'], results['y'],dy_true=results['xerr'],dy_pred=results['yerr'],statistic='KTAU')['mle']\n",
    "#     axes[1][1].vlines(tau,0.,50.,color=colors[i])\n",
    "#     rho = stats.bootstrap_statistic(results['x'], results['y'],dy_true=results['xerr'],dy_pred=results['yerr'],statistic='rho')['mle']\n",
    "#     axes[2][1].vlines(rho,0.,50.,color=colors[i])\n",
    "#     axes[i][0].text(0.05, 0.95, label+f'\\nN: {len(results[\"x\"])}\\nR$^2$: {R2:.2f}\\n'+r'$\\tau$:'+f' {tau:.2f}'+'\\n'+r'$\\rho$:'+f' {rho:.2f}', transform=axes[i][0].transAxes,\n",
    "#       fontsize=12, fontweight='bold', va='top')\n",
    "    \n",
    "    \n",
    "# for i in range(0,3):\n",
    "#     axes[i][0].set_xlim(limit)\n",
    "#     axes[i][0].set_ylim(limit)\n",
    "#     axes[i][0].plot(limit,limit, 'k:')\n",
    "#     axes[i][0].plot(limit,[0,0], 'k--',alpha=0.3)\n",
    "#     axes[i][0].plot([0,0],limit, 'k--',alpha=0.3)\n",
    "#     axes[i][1].set_xlim(0.,1.)\n",
    "# plt.subplots_adjust(wspace=0.28)\n",
    "# plt.savefig('doublevalues.pdf')\n",
    "# plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "1024it [02:20,  7.28it/s]\n"
     ]
    }
   ],
   "source": [
    "n = 10\n",
    "x = x[:n]\n",
    "y = y[:n]\n",
    "x_errors = x_errors[:n]\n",
    "y_errors = y_errors[:n]\n",
    "\n",
    "results = {}\n",
    "\n",
    "import itertools\n",
    "import copy\n",
    "import tqdm\n",
    "historyR = []\n",
    "historyrho = []\n",
    "historytau = []\n",
    "\n",
    "best_r = 0.\n",
    "worst_r = 1.\n",
    "best_rho = 0.\n",
    "worst_rho = 1. \n",
    "best_tau = 0.\n",
    "worst_tau = 1.\n",
    "\n",
    "\n",
    "for combinations in tqdm.tqdm(itertools.product([0, 1], repeat=len(x))):\n",
    "    temp_x = copy.copy(x)\n",
    "    temp_y = copy.copy(y)\n",
    "    for i,com in enumerate(combinations):\n",
    "        if bool(com):\n",
    "            temp_x[i] = -temp_x[i]\n",
    "            temp_y[i] = -temp_y[i]    \n",
    "            \n",
    "\n",
    "    r = stats.bootstrap_statistic(temp_x,temp_y,statistic='R2',nbootstrap=100)\n",
    "    historyR.append(r['mle'])\n",
    "    if r['mle'] < worst_r:\n",
    "        results['worst R'] = {'x':temp_x, 'y':temp_y,'xerr':x_errors,'yerr':y_errors}\n",
    "        worst_r = r['mle']\n",
    "    if r['mle'] > best_r:\n",
    "        results['best R'] = {'x':temp_x, 'y':temp_y,'xerr':x_errors,'yerr':y_errors}\n",
    "        best_r = r['mle']\n",
    "        \n",
    "\n",
    "    r = stats.bootstrap_statistic(temp_x,temp_y,statistic='KTAU',nbootstrap=100)\n",
    "    historytau.append(r['mle'])\n",
    "    if r['mle'] < worst_tau:\n",
    "        results['worst tau'] = {'x':temp_x, 'y':temp_y,'xerr':x_errors,'yerr':y_errors}\n",
    "        worst_tau = r['mle']\n",
    "    if r['mle'] > best_tau:\n",
    "        results['best tau'] = {'x':temp_x, 'y':temp_y,'xerr':x_errors,'yerr':y_errors}\n",
    "        best_tau = r['mle']\n",
    "        \n",
    "    r = stats.bootstrap_statistic(temp_x,temp_y,statistic='rho',nbootstrap=100)\n",
    "    historyrho.append(r['mle'])\n",
    "    if r['mle'] < worst_rho:\n",
    "        results['worst rho'] = {'x':temp_x, 'y':temp_y,'xerr':x_errors,'yerr':y_errors}\n",
    "        worst_rho = r['mle']\n",
    "    if r['mle'] > best_rho:\n",
    "        results['best rho'] = {'x':temp_x, 'y':temp_y,'xerr':x_errors,'yerr':y_errors}\n",
    "        best_rho = r['mle']\n",
    "\n",
    "results['Original'] = {'x':x, 'y':y,'xerr':x_errors,'yerr':y_errors}\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "findfont: Font family ['sans-serif'] not found. Falling back to DejaVu Sans.\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 540x810 with 6 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "f, axes = plt.subplots(3,2,figsize=(7.5,7.5*1.5),sharey=True,sharex=True)\n",
    "\n",
    "r = results['worst R']\n",
    "a = axes[0][0]\n",
    "a.errorbar(r['x'], r['y'], xerr=r['xerr'],yerr=r['yerr'],linestyle='none',color='red')\n",
    "a.scatter(r['x'], r['y'],color='red')\n",
    "a.text(0.05, 0.95, r'Lowest $R^2$'+'\\n'+r'$R^2$: '+f'{worst_r:.2f}',transform=a.transAxes, fontsize=12, va='top')\n",
    "\n",
    "\n",
    "r = results['best R']\n",
    "a = axes[0][1]\n",
    "a.errorbar(r['x'], r['y'], xerr=r['xerr'],yerr=r['yerr'],linestyle='none',color='green')\n",
    "a.scatter(r['x'], r['y'],color='green')\n",
    "a.text(0.05, 0.95, r'Highest $R^2$'+'\\n'+r'$R^2$: '+f'{best_r:.2f}',transform=a.transAxes, fontsize=12, va='top')\n",
    "\n",
    "\n",
    "r = results['worst tau']\n",
    "a = axes[1][0]\n",
    "a.errorbar(r['x'], r['y'], xerr=r['xerr'],yerr=r['yerr'],linestyle='none',color='red')\n",
    "a.scatter(r['x'], r['y'],color='red')\n",
    "a.text(0.05, 0.95, r'Lowest $\\tau$'+'\\n'+r'$\\tau$: '+f'{worst_tau:.2f}',transform=a.transAxes, fontsize=12, va='top')\n",
    "\n",
    "r = results['best tau']\n",
    "a = axes[1][1]\n",
    "a.errorbar(r['x'], r['y'], xerr=r['xerr'],yerr=r['yerr'],linestyle='none',color='green')\n",
    "a.scatter(r['x'], r['y'],color='green')\n",
    "a.text(0.05, 0.95, r'Highest $\\tau$'+'\\n'+r'$\\tau$: '+f'{best_tau:.2f}',transform=a.transAxes, fontsize=12, va='top')\n",
    "\n",
    "r = results['worst rho']\n",
    "a = axes[2][0]\n",
    "a.errorbar(r['x'], r['y'], xerr=r['xerr'],yerr=r['yerr'],linestyle='none',color='red')\n",
    "a.scatter(r['x'], r['y'],color='red')\n",
    "a.text(0.05, 0.95, r'Lowest $\\rho$'+'\\n'+r'$\\rho$: '+f'{worst_rho:.2f}',transform=a.transAxes, fontsize=12, va='top')\n",
    "\n",
    "r = results['best rho']\n",
    "a = axes[2][1]\n",
    "a.errorbar(r['x'], r['y'], xerr=r['xerr'],yerr=r['yerr'],linestyle='none',color='green')\n",
    "a.scatter(r['x'], r['y'],color='green')\n",
    "a.text(0.05, 0.95, r'Highest $\\rho$'+'\\n'+r'$\\rho$: '+f'{best_rho:.2f}',transform=a.transAxes, fontsize=12, va='top')\n",
    "\n",
    "\n",
    "limit = (-5,5)\n",
    "for i in range(0,3):\n",
    "    for j in range(0,2):\n",
    "        axes[i][j].set_xlabel('Expt. '+r'$\\Delta\\Delta$G')\n",
    "        axes[i][j].set_ylabel('Calc. '+r'$\\Delta\\Delta$G')\n",
    "        axes[i][j].set_xlim(limit)\n",
    "        axes[i][j].set_ylim(limit)\n",
    "        axes[i][j].plot(limit,limit, 'k:')\n",
    "        axes[i][j].plot(limit,[0,0], 'k--',alpha=0.3)\n",
    "        axes[i][j].plot([0,0],limit, 'k--',alpha=0.3)\n",
    "        \n",
    "plt.tight_layout()\n",
    "plt.savefig('relativeissuesB.pdf')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 540x270 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "f, axes = plt.subplots(1,2,figsize=(7.5,7.5/2))\n",
    "\n",
    "r = results['Original']\n",
    "axes[0].errorbar(r['x'], r['y'], xerr=r['xerr'],yerr=r['yerr'],linestyle='none',color='orange')\n",
    "axes[0].scatter(r['x'], r['y'],color='orange')\n",
    "\n",
    "\n",
    "axes[0].set_xlabel('Expt. '+r'$\\Delta\\Delta$G')\n",
    "axes[0].set_ylabel('Calc. '+r'$\\Delta\\Delta$G')\n",
    "R2 = stats.bootstrap_statistic(r['x'], r['y'],dy_true=r['xerr'],dy_pred=r['yerr'],statistic='R2')['mle']\n",
    "\n",
    "tau = stats.bootstrap_statistic(r['x'], r['y'],dy_true=r['xerr'],dy_pred=r['yerr'],statistic='KTAU')['mle']\n",
    "\n",
    "rho = stats.bootstrap_statistic(r['x'], r['y'],dy_true=r['xerr'],dy_pred=r['yerr'],statistic='rho')['mle']\n",
    "\n",
    "axes[0].text(0.05, 0.95, r'Original'+'\\n'+r'N: '+f'{n}'+'\\n'+r'$R^2$: '+f'{R2:.2f}'+'\\n'+r'$\\tau$: '+f'{tau:.2f}'+'\\n'+r'$\\rho$: '+f'{rho:.2f}',transform=axes[0].transAxes, fontsize=12, va='top')\n",
    "\n",
    "\n",
    "axes[1].violinplot([historyR,historytau,historyrho])\n",
    "axes[1].set_xticks(np.arange(1, 4))\n",
    "axes[1].set_xticklabels([r'$R^2$',r'$\\tau$',r'$\\rho$'])\n",
    "limit = (-5,5)\n",
    "\n",
    "axes[0].set_xlim(limit)\n",
    "axes[0].set_ylim(limit)\n",
    "axes[0].plot(limit,limit, 'k:')\n",
    "axes[0].plot(limit,[0,0], 'k--',alpha=0.3)\n",
    "axes[0].plot([0,0],limit, 'k--',alpha=0.3)\n",
    "axes[1].set_ylim(0.,1.05)\n",
    "plt.tight_layout()\n",
    "plt.savefig('relativeissuesA.pdf')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 252x252 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "desired_R_max = [0.7, 0.8, 0.9, 0.95]\n",
    "measurement_error = np.linspace(0.01,1.,20)\n",
    "\n",
    "from matplotlib import cm \n",
    "\n",
    "cmap = cm.get_cmap('hsv')\n",
    "\n",
    "rgba = cmap(0.5)\n",
    "\n",
    "plt.figure(figsize=(3.5,3.5))\n",
    "\n",
    "angle = np.linspace(45, 10, 4)\n",
    "\n",
    "for i, Rmax in enumerate(desired_R_max[::-1],1):\n",
    "    y = []\n",
    "    for m in measurement_error:\n",
    "        aff = m / (1-Rmax)**0.5\n",
    "        y.append(aff)\n",
    "    plt.plot(measurement_error,y,color=cmap(Rmax))\n",
    "    plt.text(measurement_error[-3]-0.05, y[-3]-0.05,f'{Rmax}',color=cmap(Rmax), rotation=angle[i-1], bbox=dict(fc='white',ec='white',alpha=0.9))\n",
    "        \n",
    "plt.xlabel(r'$\\sigma(\\mathrm{measurement\\ error})$')\n",
    "plt.ylabel(r'$\\sigma(\\mathrm{affinity})$')\n",
    "\n",
    "plt.vlines(0.64,0,5,linestyles='dotted',color='grey')\n",
    "plt.ylim(0,5)\n",
    "plt.xlim(measurement_error[0],measurement_error[-1])\n",
    "\n",
    "# plt.show()\n",
    "plt.savefig('R2max.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "\n",
    "df = pd.read_csv('moonshot_activity_data.csv')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "findfont: Font family ['sans-serif'] not found. Falling back to DejaVu Sans.\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 345.6x345.6 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "rapidfire = df['r_avg_IC50']\n",
    "fluoresence = df['f_avg_IC50']\n",
    "\n",
    "plt.figure(figsize=(4.8,4.8))\n",
    "plt.subplots_adjust(bottom=.2, left=.2)\n",
    "\n",
    "def _ic50_to_dG(x,s_conc=375E-9,Km=40E-6):\n",
    "    Ki = (x*1E-6) / (1 + (s_conc/Km))\n",
    "    return 0.59*np.log(Ki)\n",
    "\n",
    "top = _ic50_to_dG(99.)\n",
    "bottom = _ic50_to_dG(0.04)\n",
    "error = 0.64\n",
    "import math\n",
    "\n",
    "\n",
    "\n",
    "active_a = []\n",
    "active_b = []\n",
    "non_active_a = []\n",
    "non_active_b = []\n",
    "for a,b in zip(rapidfire, fluoresence):\n",
    "    if math.isnan(a) or math.isnan(b):\n",
    "        continue\n",
    "    else:\n",
    "        if a == 99. or b == 99.5:\n",
    "            non_active_a.append(_ic50_to_dG(a))\n",
    "            non_active_b.append(_ic50_to_dG(b))\n",
    "        else:\n",
    "            active_a.append(_ic50_to_dG(a))\n",
    "            active_b.append(_ic50_to_dG(b))\n",
    "        \n",
    "plt.plot([bottom,top],[bottom,top],linestyle='-',color='grey')\n",
    "plt.fill_between([bottom,top],[bottom-error,top-error],[bottom+error,top+error],linestyle='-',color='grey',alpha=0.3)\n",
    "\n",
    "plt.scatter(active_a, active_b,alpha=1,color='rebeccapurple')\n",
    "plt.scatter(non_active_a, non_active_b,alpha=1,color='dodgerblue')\n",
    "\n",
    "plt.xlim(bottom, top+0.15)\n",
    "plt.ylim(bottom, top+0.15)\n",
    "\n",
    "\n",
    "plt.xlabel(r'Assay A $\\Delta G_{bind}$ / kcal mol$^{-1}$')\n",
    "plt.ylabel(r'Assay B $\\Delta G_{bind}$ / kcal mol$^{-1}$')\n",
    "\n",
    "all_values = stats.bootstrap_statistic(active_a+non_active_a, active_b+non_active_b,statistic='RMSE')\n",
    "good_values = stats.bootstrap_statistic(active_a, active_b,statistic='RMSE')\n",
    "\n",
    "plt.title(f'RMSE: {all_values[\"mle\"]:.2f} [95%: {all_values[\"low\"]:.2f} - {all_values[\"high\"]:.2f}]')\n",
    "plt.savefig('moonshot-assays.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.8"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> figures/setup/protocol/double_well_example.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Pyfeat Tutorial"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### 1. Toy system: Data Generation"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "We will walk you through using the API of pyfeat for different simulation types and the different available estimators. As a simple initial example we will consider an asymmetric double well as the potential landscape and a single particle diffusing in this potential according to Brownian dynamics. For this purpose we have prepared a set of scripts that will run short simulations and write the trajectories to file in the correct pyfeat format. If you want to learn how to prepare data in a pyfeat format, it might be worthwhile to have a closer look at the data generating files (trajectory_factory.py). "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Populating the interactive namespace from numpy and matplotlib\n"
     ]
    }
   ],
   "source": [
    "#imports\n",
    "#allow for the embedding of plots into the ipython notebook. \n",
    "%pylab inline \n",
    "import trajectory_factory as tf #this is the package that allows the quick generation of input data for pyfeat"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Let us run a simulated tempering simulation. CAREFUL the data generation may take a little while."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "ename": "IndexError",
     "evalue": "only integers, slices (`:`), ellipsis (`...`), numpy.newaxis (`None`) and integer or boolean arrays are valid indices",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mIndexError\u001b[0m                                Traceback (most recent call last)",
      "\u001b[0;32m<ipython-input-3-851e79fe7025>\u001b[0m in \u001b[0;36m<module>\u001b[0;34m\u001b[0m\n\u001b[0;32m----> 1\u001b[0;31m \u001b[0mtf\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mrun_st_simulation\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m)\u001b[0m \u001b[0;31m#generates simulated tempering data for pyfeat in the directory ST/\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m",
      "\u001b[0;32m~/Projects/git/alchemical-best-practices/paper/figures/sampling_schemes/trajectory_factory.py\u001b[0m in \u001b[0;36mrun_st_simulation\u001b[0;34m()\u001b[0m\n\u001b[1;32m    245\u001b[0m     \u001b[0mfh\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mopen\u001b[0m\u001b[0;34m(\u001b[0m \u001b[0mdirectory\u001b[0m\u001b[0;34m+\u001b[0m\u001b[0;34m\"Traj.dat\"\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;34m'w'\u001b[0m \u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    246\u001b[0m     \u001b[0;32mfor\u001b[0m \u001b[0mt\u001b[0m \u001b[0;32min\u001b[0m \u001b[0mrange\u001b[0m\u001b[0;34m(\u001b[0m \u001b[0mn_traj_frames\u001b[0m \u001b[0;34m)\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m--> 247\u001b[0;31m        \u001b[0mfh\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mwrite\u001b[0m\u001b[0;34m(\u001b[0m \u001b[0;34m\"%6d %6d %+.6e\"\u001b[0m \u001b[0;34m%\u001b[0m \u001b[0;34m(\u001b[0m \u001b[0mdiscretize\u001b[0m\u001b[0;34m(\u001b[0m \u001b[0mtraj\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0mt\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;36m0\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mdwp\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0minner_edges\u001b[0m \u001b[0;34m)\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mtraj\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0mt\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;36m1\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mtraj\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0mt\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;36m2\u001b[0m\u001b[0;34m]\u001b[0m \u001b[0;34m/\u001b[0m \u001b[0mkT\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0mtraj\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0mt\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;36m1\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m]\u001b[0m \u001b[0;34m)\u001b[0m \u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m    248\u001b[0m        \u001b[0mfh\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mwrite\u001b[0m\u001b[0;34m(\u001b[0m \u001b[0;34m\"\\n\"\u001b[0m \u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    249\u001b[0m     \u001b[0mfh\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mclose\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;31mIndexError\u001b[0m: only integers, slices (`:`), ellipsis (`...`), numpy.newaxis (`None`) and integer or boolean arrays are valid indices"
     ]
    }
   ],
   "source": [
    "tf.run_st_simulation() #generates simulated tempering data for pyfeat in the directory ST/"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Have a look at the *examples/ST/Traj.dat* file. This will give you a good idea as to how a trajectory should be written out for your own data.\n",
    "All additional files written out will be needed for the analysis. The file *kT.dat* contains the reduced temperatures, *b_k_i.dat* is needed for WHAM and \n",
    "dTRAM and *exact.dat* contains the true stationary probabilities to which we will compare later."
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### 2. Toy system: Simulated tempering data analysis"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Now we have generated the data we want for the pyfeat analysis, it is time to import all the necessary packages from pyfeat"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [
    {
     "ename": "ImportError",
     "evalue": "No module named pyfeat",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mImportError\u001b[0m                               Traceback (most recent call last)",
      "\u001b[0;32m<ipython-input-1-12b46f209223>\u001b[0m in \u001b[0;36m<module>\u001b[0;34m()\u001b[0m\n\u001b[0;32m----> 1\u001b[0;31m \u001b[0;32mfrom\u001b[0m \u001b[0mpyfeat\u001b[0m \u001b[0;32mimport\u001b[0m \u001b[0mxtram\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mwham\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mdtram\u001b[0m \u001b[0;31m#api function for pyfeat\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m      2\u001b[0m \u001b[0;32mfrom\u001b[0m \u001b[0mpyfeat\u001b[0m \u001b[0;32mimport\u001b[0m \u001b[0mReader\u001b[0m \u001b[0;31m#allows you to read the data from file in the correct format\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m      3\u001b[0m \u001b[0;32mfrom\u001b[0m \u001b[0mpyfeat\u001b[0m \u001b[0;32mimport\u001b[0m \u001b[0mForge\u001b[0m \u001b[0;31m#contains all the preformatted data that will then be passed to the estimators\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;31mImportError\u001b[0m: No module named pyfeat"
     ]
    }
   ],
   "source": [
    "from pyfeat import xtram, wham, dtram #api function for pyfeat\n",
    "from pyfeat import Reader #allows you to read the data from file in the correct format\n",
    "from pyfeat import Forge #contains all the preformatted data that will then be passed to the estimators"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "The usual workflow for pyfeat is: Read the data with the reader, who will take a list of files as an agrument plus, any helper files such as a *kT file* or a *b_K_i file*. The reader object is then passed to the data converter (Forge)."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "trajlist = ['ST/Traj.dat']\n",
    "reader = Reader( trajlist, b_K_i_file = 'ST/b_K_i.dat', kT_file='ST/kT.dat' ) #read trajectory and 'helper files'\n",
    "forge = Forge( reader.trajs, kT_K = reader.kT_K, b_K_i = reader.b_K_i, kT_target = 0 ) #pass read data to the data forge"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "#load all the exact results\n",
    "exact = np.loadtxt('ST/exact.dat')\n",
    "exact[:,1] = exact[:,1]/np.sum(exact[:,1])"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Now we have read all the data and can run our different estimators"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### 2.1 DTRAM"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "#===============Thank you for using DTRAM=============================\n",
      "#  Statistically optimal analysis of state-discretized trajectory data\n",
      "#  from multiple thermodynamic states;\n",
      "#  Hao Wu, Antonia S.J.S. Mey, Edina Rosta, and Frank Noe\n",
      "#  J. Chem. Phys. 141, 214106 (2014)\n",
      "#=====================================================================\n"
     ]
    }
   ],
   "source": [
    "dtram_est = dtram( forge, lag=1 , maxiter=1000, ftol=1.0e-4, verbose=False )\n",
    "print \"#===============Thank you for using DTRAM=============================\"\n",
    "dtram_est.cite(pre=\"#  \")\n",
    "print \"#=====================================================================\""
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAskAAAFiCAYAAAAEBkVdAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz\nAAALEgAACxIB0t1+/AAAIABJREFUeJzs3XeYlOX1xvHvTVVBxF5RsAYQNEWNLaLG3jUxGo0txvKL\nGkvUmFgwxhJ77LH33o0mRlRsiTVW7IIF7IoFUUC4f388L7KuC2yZmWfK+VzXXu7Mzs57BnffPfO8\n5zlHtgkhhBBCCCFM0yl3ACGEEEIIIVSbSJJDCCGEEEJoJpLkEEIIIYQQmokkOYQQQgghhGYiSQ4h\nhBBCCKGZSJJDCCGEEEJoJpLkEEIIIYQQmokkOYQQQgghhGa65A4ghBBCbZDUAzgLmAAMt31l5pBC\nCKFssq4kS7pQ0nuSnm1y3wmSXpD0tKQbJc2RM8YQQgjf2BK41vZuwKa5gwkhhHLKXW5xEbB+s/v+\nDQy0vRzwMnBIxaMKIYQG0dJiRXH/+pJelPSKpIOLuxcG3io+n1zRQEMIocKyJsm2HwDGNrvvLttT\nipuPAItUPLAQQmgc31mskNQZOKO4fwCwraT+wGigT/Gw3IssIYRQVtV+ktsFuCN3ECGEUK9aWqwA\nVgRetf267UnA1cBmwI3AVpLOAm6tbKQhhFBZVbtxT9KfgImxMSSEECquaVkFpBXklWyPJy1ehBBC\n3avKJFnSTsCGwNozeIwrFlAIIbSTbeWOoR06dH6N83MIoRbM7PxcdUmypPWBA4E1bH81o8fW6B+f\nb5E01PbQ3HF0VD28jnp4DRCvo5rUcLI4hmm1xxSfj27LE9T6+bkefv4gXke1qYfXUQ+vAVp3fs7d\nAu4q4D/AMpLekrQLcDrQE7hL0pNF7VsIIYTKeRxYSlJfSd2AX9DGGmRJQyUNKUdwIYTQXpKGSBra\nmsdmXUm2vW0Ld19Y8UBCCKFBFYsVawBzS3oLONz2RZL2Au4EOgMX2H6hLc9bDytNIYT6Y3s4MFzS\nETN7bNWVWzSg4bkDKJHhuQMogeG5AyiR4bkDKJHhuQNoBNNZrMD2P4F/VjicajI8dwAlMjx3ACUy\nPHcAJTI8dwAlMDx3AJUiuzZL5iS51mveQgj1rVHPU0Wt35Gk0dXDM4cTQgjfKMrAhgBHzOz8HEly\nCCGUSaOepxr1dYdQCjW84bdqtXQ+as15KsotQgghhBCqSLzJLJ2OvOmo9ol7IYQQQgghVFysJIcQ\nQii5osVS1CSHEKpKk5rkmT82apJDCKE8GvU81aivO4RSiN+f0prev2dr/p2j3CKEEEIIIcyUpNcl\njZf0maSxkh6StLukTpL+Kenz4mOipAlNbp8laQ1JU4rbn0l6WdJuLRxjp+JxWze7f0hx/43N7l+u\nuP/eUr/eKLcIIYQQQgitYWBj2/dImp1UtvA3YCXbG0x9kKSLgLdsH97kviHAGNt9itsbALdJesj2\niCbH2BF4FtgBuLbZ8T8AfixpLtsfN3n8y0VsJRUrySGEEEouxlKHUN9sf277NtLY+h0lDWz2kBmW\nMhQDiz4C+n/zDdJiwKrAzsA6kuZv9m0TgZuBbYrHdwa2Bq6Y2fGaHKPVY6kjSQ4hhFBytofGpr0Q\n6p/tx4DRwOqt/Z6iPGNTYA7gySZf2gG4z/b/gMeB7Vr49suKxwGsBzwHvN2GeIfbHtqax0aSHEII\nIYRQSyS3+NHax5fe28CcrXjcQpLGAuOBm4Bf2X6tydd3AK4rPr+OacnwN2z/F5hL0tLF1y/pSOAz\nEklyCCGEEELoiIWBj2f6KHjb9pxAL1It8x8ldQKQtCrQF5i6Me96YJCk5Vp4nsuAvUk10TfRylKL\ntookOYQQQslFTXIIZWSrxY/WPr6EJK1ASpIfbO332J4IHEwqt/hVcfeOpGT3WUnvAI81ub+5y4E9\ngdttf9XGeKMmOYQQQj5RkxxC3RKApF6SNgauAi5r1qFipom47UnAScBBkmYhbcD7DbBck4+9gV8W\nG/Safu8o4CfAn9oafNQkhxBCCCGEcrhN0mfAm8AhpER352aPMS23ZGt+30XAvMBmwBfApbbfn/pR\nfL0LaYPet57T9n9svzuT43VITNwLIYQyadTzVKO+7hBKIX5/Sism7oUQQgghhFBCkSSHEEIIIYTQ\nTIylDiGEUHLF7vHhsXkvhFBNiq47Q1r12KhJDiGE8mjU81Sjvu4QSiF+f0orapJDCCGEEEIooUiS\nQwghhBBCaCaS5BBCCKEd/irNu6E07I/SVrljCSGUXiTJIYQQQhv9Xlrucnh9Eqx9Plx/tHQBUtSR\nhlBHIkkOIYQQ2mBXaasr4YltYbY74YNbgRPhF4IDFIlyCHUjWsCFEEIouXptASfp5z3h0kug85bw\nMLDpj2G5peCNx+BaYKCkPWxPyB1rCLVO0sXAW7YPK+FzDiFawIUQwvRJ6mR7SpmP0ZDnqXp83cUK\n8WHArgvBz8bABsAJ2OObPKYHcCkwP7Cl7ffzRBtqWT3+/rRXKZLkaAEXQghtUCQ8oyXNlTuWUP0k\nzQpcCWwIrDTGfhT7yKYJMoDtL4CfA/cAjxwsbY30vcpHHEL5SFpI0g2S3pc0UtLekuaS9JakjYvH\n9JT0qqTti9sbSXpS0qeS3pR0RLPnXE3SfySNLb6+o6TfAL8EDpL0uaRbKv1ao9wihNCIFgK62P44\ndyChuklaELgFeBVY0/aXM3p8cXXi8PmlkefDVSvBpC2lvYALqNVLtyEUJHUCbgNuAn4B9AGGAS8B\nuwCXShoMHAP8z/blxbeOA7a3PULSIOAuSU/ZvkXSYsAdwG+A64E5gD62n5a0Cmkl+fAKvsxvxEpy\nCKERDQKezR1EqG5LSqvMCS/1gjuB7WaWIDf1HtxwKfxrH+h+LJw3Ba5FmrOM4YZQCSsA89j+i+2v\nbY8Czge2sX0XcB3pSsr6wO5Tv8n2fbZHFJ8/C1wNrFF8+ZfAXbavsT3Z9se2n25yzGylJ5EkhxAa\n0SDgmdxBhOq1jLTzR3DfeTD7p9DfbV0Ftj/fyN7octj7OpiyI/zsS3gaabUyhRwaiCR39KOdh14M\nWKgoixgraSxwCDBf8fXzgIHAxbbHNol3JUn3FiUan5AS6LmLL/cBRrYznrKKJDmE0IgGEyvJoQWS\ntIR0yudw3t3QZSt4g7Rhr12G2GecDoM/go/Xgj73Q9Qohw6zrY5+tPPQbwKjbM/Z5KOX7Y0ldQbO\nJW1e/a2kJZp835XAzcAitnsD5zBthfhNoOljv/VS2xlnSUSSHEJoRFFuEVrUF27qDXs9Dp1/AP8D\nfoz9Qkeec1V7xAmwwCxw1RpwmKQ+pYk2hIp7FPhc0kGSZpXUWdKyklYA/ghMBnYGTiDVJ0/NM3sC\nY21PlLQiqcRiqiuBn0r6uaQukuaWtFzxtfeAxSvyyloQLeBCCA1FUlfgU1Jd3fiZPb6Dx2rI81St\nvm5JC8wKr38A3XvAP4GtsceV+BhHAwvZ3rmUzxvqR7X//hSbWU8C1gS6Ay+SVokPBlawPbJIju8H\nbrd9rNLo9pOAuYD7gFFAb9s7FM+5GnAi0J90fv6T7cskLUmqc+4L3Gt7y3bE2+4WcJEkhxAaiqQB\nwM22l67AsRryPFWrr1vSbzrB2pPhAeDv2F+X4RhzAK8AQ2w/X+rnD7WvVn9/qlX0SQ4hhNaLeuQw\nPZtPgZuwzyxHggxg+1PgeOAv5Xj+EELpRJIcQmg0UY9cAZKGFuNfa4KkXsDqpDKLcjsTWPFE6WCk\nNWb66BBCyUgaImloqx4b5RYhhEYi6VZSe6IbK3CshjxP1eLrlrQ1sLPtDSpxvO2lC96FXYbBCGD5\ncq1ch9pTi78/1SzKLUIIofWi3CK0ZHPSFLGK2BT2GQmThqWesrtU6rghhNbLmiRLulDSe5KebXLf\nXJLukvSypH9L6p0zxhBC/Sguqc9LlTauD3mMlAbNCltenXoiV8TW9hdrw5mHAFPgKKTZK3XsEELr\n5F5Jvog0urCpP5DGEy4N3F3cDiGEUlgWGGF7cu5AQvW4DQ5YHrr/Arau5HE/gQPGwRc3pWllB1fy\n2CGEmcuaJNt+ABjb7O5NgUuKzy8hXQILIYRSiE174Tseg42KPzRlr1Nv6jp7yg/h0EOBSbAJaWJZ\nCKFKdMkdQAvmt/1e8fl7wPw5gwkh1JWoRw7f8qm0+D0wz6HwBenqZUVdAX+bD349B5w+Pq5whIKk\n2uyqUGeqMUn+hm3HD0oIoYQGUeHVwlDdboB95gS+B7dhf1Xp4xd/53YHrpJ0uTPEEKpLdLaoHtWY\nJL8naQHb7xajD9+f3gOb9bkbbnt4uYMLIdQmSSIlyc+U8RhDgCHlev5Qeo/CVjlKLZqy/R9JTwN7\nAKfmiiOE8G3Z+yRL6gvcZntQcft44CPbf5X0B9Js7+9s3os+giGEtpDUB3jM9gIVPGZDnqdq6XV3\nk145D27bEQ7HHpcrDkmDgLuApWx/niuOEBpFa85TWZNkSVcBawDzkOqPDwduAa4FFgVeB7a2/UkL\n31szJ+EQQn6SNgT2s71OBY/ZkOepWnndkr4HDAMWtT2lCuK5DHjVcCIwEXtS7phCqFdVnyR3RK2c\nhEMI1UHSwaSNwftX8JgNeZ6qldddXK3sY/u3uWMBkLR4N3jqDRi3AByHfVrumEKoVzFxL4QQpilr\nPXKjkNRP0vmSrssdSwlUdMrezNge+T24/3hYEDgCac7cMYXQyCJJDiE0imj/VgK2R9neNXccHSVp\nIWBp4L7csTT1Cux6AXz9FswFHJo7nhAaWSTJIYS6J6krsBTwfO5YqoWkCyW9J+nZZvevL+lFSa8U\nJSp1aTD8RnCHq6zud7z97gJw6ZHp5t5IS+SNKITGFUlyCKERLAO8YfvL3IFUkYuA9ZveoTTx7Yzi\n/gHAtpL6S/qVpFOK1dfaJ/WYHw6/DDZA6pE7nOZehgOuhQkvQlfguNzxhNCoIkkOITSCKLVoxvYD\nwNhmd68IvGr79WKF9WpgM9uX2d7P9tuS5pJ0DrB8ra40Pw9bPgydNoJXsL/IHU9ztj/pBSftCx8D\n5+aOJ4RGVY3DREIIodQGEUlyaywMvNXk9mhgpaYPsP0xaejFDFXzsKc7YPc1gN5wfe5YpmcMHD0G\ndhKMrc0eVCFUl/YMe4okOYTQCAYBF+QOogaULB+zPbRUz1VSUveHYcViyl7VdLZozvZ4SUcBxwDr\n5o4nhFpXvFEfPvW2pCNm9j1RbhFCaATR/q11xgB9mtzuQ1pNrhvvwXrDoOv6MAL7tdzxzMQFwOKS\nVssdSAiNKJLkEEJdk9QbmBsYlTuWGvA4sJSkvpK6Ab8Abm3PE0kaWlzerCqHwcB+8NnCqd66qhV1\n4acBVTHsJIR6IGlIs3Kw6T82Ju6FEOpZsQp3ku2Vijv2BDYDTse+vczHrtrzlKSrgDVIbyDeBw63\nfZGkDYBTgc7ABbaPbcdzV/PrPhd4yXAyNfAHsHiTN2oXWPECmAP78dwxhVAPWnOeariaZEmbA5Nt\n35Y7lhBCRTQvtVgXWA+4Kk841cH2ttO5/5/APyscTkUULe42BVathQQZUqeLhaR7+sIIYAzSktiT\nc8cVQiNoxHKLxUh/IEMIjWFa+zdJwNT6zgdzBdQIqrTcYiXgfVd/LfK3fAbH/h00GfoCG+WOJ4Ra\n1pZyi0ZMkkcCi+cOIoRQMU3bvy0NzAO8SzoXhDKxPbSa2r4VNgduzh1EW41LJRZvF8v7e2cNJoQa\nZ3t4a7vvRJIcQqhbSivHyzItSZ62ilwjl9tDaRQ/C1tQg0kywGT465kwGfgpUv/c8YTQCBoxSR4F\n9C1q00II9a0PMN72h8XtlYv/RqlFg7kJ/jo3LDABvsodS3u8Cxc9CJOKFi175Y0mhMbQcEmy7fGk\nUZ8L5Y4lhFB2zcdR70mqS702TziNo6pqkiU9CjtvBz27wfy5w2kP21/OBdceAS8Al+eOJ4RaFS3g\nZv69DwJ/sn1ficMKIVQRSYcAc9v+fabjV20rtHKqutctDVgBRhwDn60Dc2N/nTuk9pC0NPAAsKjt\nCbnjCaGWteY81XAryYXXiLrkEBpB0017oUE9CjuNBH4CN9Rqggxg+2VSO8OtcscSQiNo1CR5JLBE\n7iBCCGU3mBhHnUU1lVvcDdtsDHSHG3LHUgJnk8qGQgjtEOUWM//eXwEb2P5licMKIVSJYqzyp8Cc\ntrNs1qq6soMKqarXLS3wU3hnT/hyK5iLTD8LpSKpC/AGsL7tuEoSQjtFucX0RblFCPXve8Drtr9C\n6o60YO6AQuUJJtwD45aHn9V6ggzgVC5yHrAn0qLxcx1C+TRqkhzlFiHUv6bjqFcH3kaqyR65oUM2\nMty9hH1H7kBK6LzusONnqaXpQbmDCaFeNWqS/B7QQ1Kv3IGEEMqmafu3VYv/jsoUS8inJqfszYjt\nMb3gkSvT3/BdkHrmjimEetSQSbJTIfZIoF/uWEIIZdO0s8W0SXuhIqpo495awL9yB1FqH8AxJ8N4\nQy9g+9zxhFArYuNe677/FuAS2zeWMKwQQpWQ9BawhuFN4BOgB7Ag9rsVjKF6NrBVULW8bklzkja5\nzeFa/WM3HZI69YIxd8ACq8IIYFCMWg+h9WLj3oyNJDbvhVCXiuSoN/A6sBwpQX61kglyyG9bWEVp\n82bdJY+2p0yAk/+WxmwPBNbMHVMI9SaS5BBCPRoEPGd7CilZfp40qSw0kE3gkk1hENJiuWMphwlw\nwa3Aa6nbxcjc8YRQb7rkDiCj14CNcgcRQiiLafXI9t3AQKTOWSMKlSX1fhvmXgwmA6Nzh1MOtj+W\ndM2S8Krt13PHE0K9afSV5GgDF0J9atr+LbEn5wklZNJ/FDAvvFPn/+/PBvaQ1Mh/z0Moi0b+pXod\nWFSxuhRCPWra/i1kUAXdLQYWSfKrGWOohEeBscB6uQMJoRa0pbtFwybJxZja94FFcscSQigdSQKW\nJZLkrGwPtT08YwgDRgELNL+iUGeKTYlnA3vmjiWEWmB7uO2hrXlswybJhSi5CKH+LAZ8bvvj3IGE\nfKbAxNeBZeG/uWOpgKuAVZXGVA8gvVEMIXRQJMnR4SKEejOYqauH0v8h/QSpkTcpN6TOcOqX8OES\ncE3uWMrN9hfAFb+Gf5N6Jq+SOaQQ6kIkyZEkh1BvUmcLaV7gTNK0tUY/1zWifsCoBhqwcc61sPDE\n9PneeUMJoT40+h+O14hyixDqzdT2b1NX0x7BnpgxnpBHSpIbhO3nJ8FzN4KBLZHmzx1TCLWu0ZPk\nWEkOof5MTZJXK24/mDGWkE9DJckAX8Epx8HHQFdg59zxhFDrIkmOJDmEuiGpO+l3+gUiSc6qClrA\n9aXBkmTg5heh0/Pp892I3skhfEe0gGu9D4BuknrnDiSEUBL9gZGGzsAPgSk0RneDqpO1BZw0ZA4Y\n1BPezHL8TGxPnAR/PwHGABcC3XLHFEK1iRZwrVT0l4zV5BDqx9RSiy7AH4HTsT/LG1LI4OK5YaW9\n0kjqhjIFzr8YugtOIM0DCCG0U0MnyYVIkkOoH6n9m/0Z9onY++YOKFSY1HMyLDYaeKsBS21sv0Zq\ngbh57lhCqHVVmyRLOkTSCEnPSrqyqDUsh9eIJDmEejF1JTk0rv6jgTlh0uX2+NzBZHIe8JvcQYRQ\n66bbYF/SvaRWMh1xse1L2/pNkvqSfsH7254g6RpgG+CSDsbTkpHAcmV43hBC5UWSHAaMAuaBT3MH\nktHNwOmSFrc9MncwIdSqGU2hWqMEzz+8nd/3GTAJmE3SZGA20kaEchgJbFGm5w4hVIikuYHZgTdy\nxxKyGjgKmB1G5w4kF9tfSboc+DXSoUBv7LG54wqh1sys3OJI253a89GRoGx/DJxE2pn8NvCJ7WEd\nec4ZiJrkEOrDIOBZN86EtdCyVx+HUYbncweS2fldYbdJ8CJwWe5gQqhFM0tms/yxkbQEsC+pz+VC\nQE9J25XpcK8Di0jqWqbnDyFUxtRx1CcgXYT0vdwBhQzsc8+Chx6Bu3KHkpPtEcCo29Mi0IZIi+WO\nKYRaM6Nyi62BER147o58/4+A/9j+CEDSjaQRs1c0fVCzZtDDW9WTU/oTsDywA/aXtidKehfoQ1pV\nDiHUpkGCp4FDgIWBEysdQDE8Y0iljxu+o+Gm7bVkEpz9Vzhq8/T7sCtwWO6YQqglqsYrk5KWIyXE\nKwBfARcDj9o+s8ljbFvtePLnSQMHfoj9v+K57gWOLmNJRwihzCQ9vB6c+C+4DhgLzIM9JXNM7TtP\n1bjcr1vSGGBl2w01TKQ5ST26wDuvw+wLw7vAotiTMocVQlVozXlqhuUWku6VtENpw5o5208DlwKP\nk/o9Apxboqd/rvjvsk3uizZwIdQwpfG7A0+COYu7HsqdIDe6XGOpi3ah81C+zd41w/YXX8OVZ6bp\nsgsAm+SOKYTcSjmWeg1SXXDF2T7e9kDbg2zv6NK9+20pSR4JLFGi5w8hVF5f4JOB8IPidsMNkag2\nGcdSLwa8Zbvhpu1Nx/lnQafJqRRpQu5gQsgtxlLP2PSS5FhJDqF2Te2PvFpxO5LkRiT96hDYpRu8\nlTuUKvLEp/BWNzgQ+/bcwYRQSyJJTqLcIoTalsZRw1qkvueP5w0nZDJ0UTh4bvgwdyDVomiJeP6U\ntHEvhNAGjZgkvwbsDTSttR4JLCGp4TbYhFAn0kqy/QH2zdhxWbnRSLMB/UbClI+m7WUJyRXAepLm\nzR1ICLVkRi3gphrS1tzR9p/bF04FpDq1M5rd+zEg0qafjyseUwihowYBf8kdRMhqGUDPw+cT4dXc\nwVQT259IuhX4FXBy7nhCqBWtSpJpW99PA9WbJLfAtiVNrUuOJDmEGiJpVtLGvRczhxLyGgDwCkwm\neiS35DzgXEmnGDpjf507oBCqXWuS5PuKj9aqvsbLrTO1LjlqGUOoLf2BV21PzB1IyGogwGiYhUiS\nW/IgoAvgHGAzpCHY8cYyhBloTZJ8b1WXT5ROtIELoTYN6gYvIHWPWuSGNvw96P0V7Ay8nzuYalNc\nMT3/SvjNLjA/sDuwX+64Qqhmjbhxb3qiDVwItWnQFjA78CnSgbmDCZnY/14AzpkCI12No2Srw6XD\nYaFP0+c7kkqVQgjT0bhJsnQB0gtICxT3RBu40CJJP5Z0kKTVJHXNHU/4jsEbwFxAd+Dt3MGErPoS\npRbTZfv9yfCvs+EN0kb1n+eOKYRq1rhJMnyv+BhY3I5yi/ANSd0kbSfpEeBK0h/fvwEfSbpd0v6S\nBhfjkENeg9ZInQ0ghog0un5Ekjwz550y7fPd84URQvWb2R/4S0mjLFtN0iztD6eimg8VeRNYUFK3\nTPGEKiBpfkmHA68DOy8Kp0yAyw3LGIY9CDvNmXqOLg3cALwr6SpJu0rqmy/yxiRp3k7QYzGYAxhN\n+j0OZSRpM0nnSrpa0jq542kmkuSZG/YB6DEYB3xZ9JcOIbRghhv3bO809XNJB9v+64weXySYNwEb\nlCS68nq2+O+yALYnSRoDLEr02Gw4kn4I7ANsClwLrGv7OaR7gDWLh621KvAxTADWx95D0mLA2sXH\n0ZLGAXcDN9n+Z8VfSOMZtCC8r1ST/CBRi1p2tm8BbpHUGzgRuCtzSE31o23dmBqO7SmSzl8L+n5u\n/zp3PCFUs7ZcKj5G0i+n90VJXYDrgfU6HFVltDSeOkouGoikrpK2lvQQcCPpZ2IJ27vbnvrzcTLw\nALAdcALwJNC1eCy237B9oe3tgAU2g10EzwOnSzouyjHKbtDi8B4wFngodzC1RNKFkt6T9Gyz+9eX\n9KKkVyQdPIOnOJTvDmbKQzoY6ehu6QrP67nDqQEXjYMtJPXIHUgI1UytXXiRdD+wIrCh7Xuafa0z\ncA2wJXCG7X1KHWgL8dh2+8dIp/Gc75MuOfUitcc5F3jS9tklCjNUoaIkaD/gt6SrBqcBt7ql5vpT\nx002/UWRemN/0sJjZyENo3lvFNz7PRg4Mf3B3tH2VyV/IQFJ5wNPGP4OdK22FnAdPk+VkaTVSee/\nS20PKu7rDLwE/BQYAzwGbAv8CPgB6Y3iO8BxwL9t3z2d567s65ZeMizdBcZPgYXd0u9n+BZJ/wCu\ns31J7lhCyKE156m2rHJtRlppvUHSoCYHEal2eUvg/EokyCVhfwCsASzeJAGKDhd1rkgCrgBWBzY2\nrGn40vBPpF7f+Qbb37mEP/0/wEsCXwF9+8HOY2GBeaEXMEzSPCV9IWGqQcCz2FOqLUGudrYfIK3A\nN7UiaTDL67YnAVcDm9m+zPZ+tt8G9iaVF/1MUv6NX1J3YMkPYcoUmBgJcqudD/wmdxChfCT1kPR3\nSaMk/Sn+DrVdq5Nk22OB9YEvgTskLVJ86QLSSsPl1NpOWfv+IlmeKnol17HiDd3JpHZhWxh6AvcD\nd5BWzvbs0AFSica8pETjkdlg0XdgtR+mFbn/SFqyQ88fvqUoZRnItP0FoeMWBt5qcnt0cd83bJ9m\n+0e297T99+k9kaShTT6GlCdcIHU26fRSijU27bXe7cASkvoD066ahbogaXnSBOFZSTna4sArRdI8\nIGtwmUga0vS81Jrvac3EvW/YflPSBqQazX9KehTYCbgO2KkOGrhHTXJ92w9Y+0bYYYvUmWKj4v6P\ngGOAszp8BHsy8BjSmsD5nWGLx+EEpUvVD0jayvZ/OnycAOmk/5HtT3MHUkdKdg63PbRUzzUTAwCe\nTLXpb83ksaFQbFa/eF7Yr0iQOwO75I4rdIykTp1gX+APwH62ryi+9PBIqefxsNoFsJWkx4FTSGVT\ntZ67tYrt4cDwqbclHTGz72lTklwc5GlJW5HehQ4EbgW2sz2lrc9VhUYCi6soVMkdTCgdSb8gJcmr\nbAHrAhuS6jFPBk7C/qykB7S/RNoe6I/9vOFxSW8CN0v6re3rSnq8xpRKLUIpjQH6NLndh7RCW80G\nADyRfp9jJbltzv8IHvkKes8CRjoMe0zuoEL7bCT1GwDDOsM8o+D7n9sjv/miNOfisNE50ONU4HRY\n8M9wxjiYKOlU4HLbX2YLvkpNt9xC0o6SdmjpA1gIuJO0Sel24JfNvl6TipKSr4G5c8cSSkfST4DT\ngY1tv4UZrA3WAAAgAElEQVR9ASlRXgL7iJInyFOleubnm9z8F7AOcHIxwS8ub3ZAT/jREAAprv6U\nzuPAUpL6Fi09f0FaCGmzCpRZTHU1sPvwVF8dSXIb2H5tCjx9dtqg2QXYI3dMoR3SdKtjH4dXt4LF\n/we9Pv/2m11I+c3SwMmzwPgDYfBnsOR16c3lpsAbkv4iacEMr6CippZdtOqx01swldTelWHb7tzO\n7221ku6eTn8Mvib1j3wc+K3tR0ry3CGrovbqXtLVjmG54wGQtEhXuHNSqofeu8WuGmGmFpMeOA5W\n2xYexl45dzwtqfLuFleRNi/PTer0c7jti4qSulNJl98vsH1sO5674q9b0r+A02zfUcnj1jpJW/aG\noWPTlZkPgEWJbjw143lp+WPgtgdgkcuB1VOb0r2YUVlf2sD3O9JsgMuw95K0dHHfL4EzbR9agfCz\nas15akZJ8k7tPK4r0VKmZCfhdGJdGxiE/aKka0mDIK7q8HOHrCQtBPwHOMz2Zbnj+Ya0w6dw5kB4\nZQy8C/zC9ue5w6o180kf3gNzLwsnYh+YO56WVHOSXE6ZkuSXgM1tv1DJ49a6YsbBq/fBVz9JmyB3\nxL40d1xh5iQNnBfuHAILnw1j54ZDgPOLvTGteYI5SK0zP2zynPMCLwAr2K7rKzOtOU9NtybZ9sUl\nj6g6TSL9OywLvEi0gasLkmYnlQKda6i2yXc/mQN6joTl14bHHoT7JW3sqAVsNUmzdYM5l0k3H8wb\nTWhJcTlzeLFZptzH6gQsRgwSaTPbX0s6cy/Y/Jn097Bf7pjCjBWlensCR46Fg6+ChTrD2dgftemJ\nWtj0bPuDov/8vqSV5bpTlIENac1jYxrYdyfvRYeLGiepK2n64yNfp8uHr1CZ2sjW+g3wx26g+2HF\n38IUwUPFO/jQCvPC4KVBXdPN6BZShWwPrUSCXFgQ+CQ2HrXb+c/CgEPhR9hH5g4mTJ/SOPhbSJ1I\nVp1kX9jZ/kubE+TpH2Dup2C2HrCHpDlL8pxVxvbw1nbfiSS55SQ5VpJrVPEO+1xg4qdwW2c4G+gN\nLJU3sibShr5jgS0F48+AH2wPXwBXFsNOwkwMgo2WAwEvNut1HhpTP2LTXrsVm9avORq2yB1LmL6P\n0hXSy0h7CFax/XIZDtNpOdhtK+i2eCrfaGgz6m7xgqT/a+8Td/T7K2hqkjx1imCUW9S2ocDAJ+HY\nXmlUemfgaOzz8obVAvsmYFVgxIlps0RnYKZ9GwO8BAvPkvq1R+1klapIdwvpFKSb10gbECNJ7pjT\nSKuH3XMHElogbXA+vDNXmuy6p+2JZTlOWnS4en/gI9iz6HJTV9rS3WJGK8nLAB0ZYdjR76+UF4HJ\nwOyky/SjgfnjRFF7JO0KbHcK7LF8GhbSgzQJ8rC8kc2A/RQweD77adJUpJ0lbZg5qqo3Bha9AI6j\nHZ0XQmVUqNxiXWCzD2ERIknuEKd2lc8BP88dS2hG6vdfuPpk6HEr3F6MjC+n05cDfgCzzAk129Z3\netpSbjGzYSJD2tnKtXZ2c9sTkObD/hjSuClJbwF9gZdyhhZar0gsjwJ+si8MJr1Buxf4NdU+GKYY\nxGP7PUnbADdKWsn263kDq2qDgGdyBxEySosaSwN+Ob0hfiJzRPXgb8ARkq6IgVpVQpr1Q7h5O+h1\nFDy+KhxU9mPaTyD992BYeXsYKumCRv15mGmSTCt3AE5HbSTLRYLcxNS65EiSa0DRC/kSYBPbr5A2\n6q0DPEW5LkmVie2HJB0LXC9pNUe/0u+QNB/QjTQdLjSupUh/w0ZNgkWJleRSuAM4dW/YBWlT4IZo\nB5dRGlhx5u4weG34dDdYh8pNNz5jXVi5O8wK/BS4q0LHrSozSpLXKsHz1+pJK+qSa0SxUe9U4Cjb\nD3/zhcrtqi+Hv/WH7T6Ei0glGOHbBgHP1vvKhqRZgFWA1Unno/lIF7s+IL2Rvw/4r+0J2YKcgQq0\ngBtQ/HcE6epRrf69qRpOA7VOvzt14FkJ6IN0WdVfjatfA8+CHUeBT4CfYn9SwWNfL/jfGFgZOIA6\nSpLb0gJuRn2Sh5cmnJoUbeBqx4ak8Ztn5w6kVAy7fgY/+j4Mnk/a/X3777ljqjKDgWdzB1Eukn5A\nGg+8DdBzJg//XNLVwDm2nyx7cG3Q2pq/DhgAMD7tK1kXeKvMx2sUFz8PR7wJHy0K3ydtLo5e5BkI\nunaFz66Awxe3H6/owdNV2BeRRgFHSxpkuy7Ou0V+O1zSTDfKRwu4lkUbuBpQ9EM+uQv8vgIbGSrp\nml7wwq3QbQKcNrv0/dwBVZP1Ya/fQT9SO6S6IWkpSTcCjwO7As8Dp5CuJqxOSgqXBX5S3HcKaTLW\nb4AnJN0gqXpaHZbf34DVjkvDgt6ps3NANk4DJi7fL/1sQRpdHCpMUi/g2kmw58/t03PFUVypOgPY\nP1cMOU13LHW1K/nY09TmZGngNaXOHJfaHlyy5w8lJ+l3s8BmX8AineB44IK6uSwoLQk8eiXMuS+M\n/QD6uYXpSA1HWmAFeOcU+HI16IX9de6QZqQt5ylJE4GPSX+QLm/txk1J/YDtgb2A3razd+ap5Fhq\nSWsDh9pesxLHawSSlu4ED42D3rOmvUX9sGOlvkKKMsIrgc9s714F8cwFvAoMtP1O7nhKpTXnqVhJ\nnuZB0iXc75Nq2xZXO1t7hPKTNDfwpzvgo05pA8/mdZMgA9ivAj/7JUzeGuZcAobFzyN8Cas/D/SH\nh6s9QW6HP5LeDP2lLZ1NbI+yfRRpoMafyhVcFetHjKMuKdsvT4FHT0odQ8YxbY5AqIxfAwNJo6Gz\nc2pucCWwd+5YKi2S5GmmXlpatlix+4q0USZUpyP6wD1rwpbA18DvcwdUcvY9wO9OgJffga7U42ts\no8dhw/mAudOmtbpi+8SOjFW2Pd72iaWMqSMqMkwkiWl75XHan6Hnh7AI9h25g2kI0iZnSr8FjgW2\nrpox69KAR2He7rCXpB65w+moUg0TaTTNx1NHh4sqJak/sO1/YUHSz/BZ2C9mDqtczpoVvj8eNgUO\nkLRG7oByehVWL5a0YiNRlavQMBGIJLlc/j0JOs8LP8gdSEOQlh4Hl58BZ2yQNuJW09+0FVeArdeA\nyYKdcwfTUW0ZJhJJ8jTNk+TYvFe9TlwXbl04bWAaCxyZO6CysU1aIXyTNPnoSkkL5g4rC6nn67D4\nsqkN2iO5wyk3STMtnZDUu9js11i+XXoUSXIZFC0WTwd+lzuWupdWZ2/cG3otDm/cAYfnDqmZq4GP\njoDe3eEPkjrnDqhSIkmepqUkOdrAVRlJ6wFLXwwXA08CQ1sYBlOXbP8bOAe4pujs0WjGnwn3fACn\nY4/LHUwFHCXp38XwlO+QtDLwFLB5ZcOqCpchvYL0UyJJLqdLSZN3F8sdSN1Kb/jOuxQGPgATV4eV\nqm5/TRpqdd4qQF/oTgOdcyJJnmY0qcRiBNJsxEpy1ZHUBTgZ+P2C9gPACsBZeaOquKOBcUulQSON\nxZ7yESx2PjRK3+jLSZOunlZKBr8h6WBSXfYCNOZK3yBgyRdgIjAHUDc77quJ05vRi4HfZg6lnu31\nImy7P3hD+Pkf7PdyBzQdZwNTjoI5u8MfcgdTKW1KkiUtLelMSY9KekXSyJY+yhVsWaXL2ktir4k9\nnqhJrka7Ae8CtwJgT67DDgczZPAb8PFXsN2+0h9zx1NJxYaRRYBXcsdSCbZ3IO1y7wX8S9JfJC0k\n6V+kjT2vAys7Yw/VLNKb5WUAdoDxwJuu3KjeRnQmsMsb0vZIDyItmjugevIGvLYFTPop/P00+9bc\n8UxXKvm7eXOY0hX6SFold0iV0OokucmlvT1JbdJmLb6/+Ue9tKmKcosqIqk3cASwX72PI54h24vC\nCxcA18Ofj5L6Zo6okgYCLzXS0AjbFwE/InXf+SOprGBd4ArgB9U2Za+pMna3WJx0yfetx2F+otSi\nrGyPBB68IA0VWZWUA4QS6QvrvAI3XwP/lzuWVjiwC/QZl65oHpA7mPZqS3eLVg8TkTQcWI30P/JC\nl3kFr0iKzif9YTSwi+2Hm3y9rM3qi8L0L4A5q6YNSwOTdBIwu+3dcseSXfrZHP5bWO1VGHWn3RBX\nPCT9Ghhi+1e5Y2mtUpynJHUC/sq0P0ofAGvZHtHR+MqlrOdnaXPgJuBOwW2ktp2RuJWRpLVmg/PH\nQT+lgTeLEH8XO6xYfLyR9DP8Ue54WktST9Kb0x/bfi13PO1V6mEiKwA32D633Aly4W/AHbb7A4OZ\n1se4ImxPBt4A+lbyuOG7ilG7Oz4OLyPNmTue7NLP5k5/hfEjod9e0vG5Qyq7VGoxCHgmdyiVJGkR\nYDgpQX6WlCzPDTwqqVHfMPYr/juC2LRXKfeOhy9uhpeAuYBf5g6o1kmaBbgQ2LuWEmT4plb9PKpk\n2Ek5tSVJnkRKGstO0hzA6rYvBLD9daaRvFFyUR1O+Anc8kM4AXiiqElsbPZrPeH3FwNXw749ptMB\noY5ctDrssRs0TOshSZuQStxWI21WXNH2IcAQ0mreOZKuldQrX5QZ2KeQErW/EklyRRQlbqf9PtWA\nA+xPA7UBK5PDgRG2r88dSDudAWxfjKyuW21Jkh8i1SJXQj/gA0kXSfqfpPOUOk6Un7QM0jZI8xAd\nLrKTtBYw+J+wcnHX2Y22WW8GzlkV/m8cnD4+JUz1sh/g2yRNgdVegO7903moUdwCdAF+YXtP2xMA\nbD8ILA/8A/gZKZFuLPZY7PeJkdSVdMVI6PMijAFmAWIDX3tIO90oXUTalLtX7nDay/bbwM3AHrlj\nKae2JMl/AlaRtEO5gmmiC2nKz1m2f0CqDa5Uy5EzgauAlYgOF1kVdeGnHATDZoP+pDctp2UOq3qk\njixnT0gbupYCtssdUpn0ex8WnAz+pLEm7T0BfN/2dc2/YPsj25sC+wMLVTyy6hEryRXi1PXpgnVg\nGNAfO/7d20paaAKceiTstB1cbfvd3CG1m/TT+6FPJ9hHUvfc4ZRLWy5bbwbcA1wsaVfgceCTlh5o\n+88djGs0MNr2Y8Xt62khSW62O3F4iUagPgesTap/fJF0aTPksUtXGHcsbFncPpBiNS1MY3tC8eb1\nTknDbY/OHVOJbfQssCh8PLTKO5sU3RyGlOjpVplZJw/bp0p6oETHqynF5u4uQE3Vc9a4s0bDk4Lu\nTj2qQ2ulK31nHw9z9ID3l6z9et59V4e1l4JXXoJtSf20605bkuQjmny+WvExPR1Kkm2/K+ktSUvb\nfpnUUP87O7lbO3u7jZ4t/rsscAdRk5xFUWf551PhjE6wCmlwwk2Zw6patp+UdBpwgaT166ZNXurs\nsM8zQGd4bGYPz614oz586m1JR0z3wTN/rla1urP9RHuPUU7FIkapFi9a0g8YVTc/6zXA9puShpEu\nsZ+QO54a84vnYNO/gXeBjar9DX8rnA5sdBz03hJ2p4aS5LYsZrSlBVyrnhC++UPRIZKWI7WA60Yq\ne9i56ea9srUYklYCHgaeFqwOvAf0iBNxZUk6Dpjf9s5IKwLjsZ+b2fc1MkldOsPDQ+D+Yfb+ueMp\nCWle4PJtYJUb4cCJ9jm5Q2qLtpynJM1WXNLuyPE6/BylUMbz87zAOOwvJW0J7Gh7s5IfJ0yXpO8B\n9wPL2B6bO56aIM07CZ5fFeYZAJddnAYF1ba0gPHCZ7D0XDBhcsqTJucOqy1ac55qdZJcbcp4Ep4d\n+Ix0KamH0iaF5W3H2NMKkdSPtGo4uNgcEFpDmusZeGot6LMLrH28fU/ukEqli/T0ZNjD9n9zx9IW\nbUyS3wdOBM5oa6JbTCP8LXCA7fnbHmlplfH8fBmp9n47pVrsPrZr/bJ1zZH0d+BT2wchzQr0wP4w\nd1xVS5pvf7j7AVh4I5i7DlaRE2kf4G8LwIT3Uq/nV3OH1Bal7pPcGOzPgWuAc4HZiDZwOfweODcS\n5DayPx4MDx4K3AU3HSF1zR1SKUj64eTU8qsqywpK6HbgGOBdSZdK2rBoh9kiSb0lbSTpUtK49mOK\n56hnA0hTXd8gNu3lNBT49WXSz4GXiQ3VMyTofQos2BlWr5sEObkYGPd96LYSrJk7mHKIleSZH+cK\n4E7bl5b7WAEkzQ28CgyI1ft2kOaaDM+tDQsuBP+40t4kd0gdJela4L9O/XFrSlvPU0WZ2VHARqRk\ncArp92E0qTeySG8YFgGWLG5PJrWDO9z2sy08bcWV5fycLu+OA2YF5hJcDvzd9q0lPU5oFUlH9oZl\nx8LGpLLIH1Gl9fE5FRMz7wOut/233PGUnLTMLLD7BPjQ9jG5w2mLDq0kS5oiabKkpZvdntHHFEk1\nVZPSCtEGrrL26A63RYLcTvbHnWHXi4C7YOMDpJqu1yymLa5Jmu5U92w/XbR260darfsvaernWqSe\nyFuR/j0WI/WMPhzoZ3uLakmQy6gvKUF+h1QL25dYSc7pxE9gldtSy1SA46nXXu0d83+kXOuM3IGU\nhf3SBHia1Oyg7kx3JVnScMDADrbfKm63hm2Xfdm9givJOwFruR4K7atc0Wvx9Sdg8g9SZ5HfYX+Z\nO66aJJ13Pux6BLzzNvS1XVvtmqRu2BMlnQu8Y7vdXSJyKsV5qvi9WAiYl3RO/hAYU83/T8u0krwJ\ncCswTLAuaVV5AacSuZCBpP/rBltNSHMNegMbYP8rd1zVosn+mtVsv5g7nnKR9EPgQtvL5Y6lLWLj\nXmmO8xPgWNurlvtYjU7SLovC796AwaQe1QOxp+SOqyZJs38Na3RNrZr+Z/vw3CG1Wpqu+fILMHwA\nbAgs7RrdFFSp81S1KVOSvA1wEnC9Uv31CNvzlPQYoU2U9j2MOBHuPQB2A54Bvt/w522p5xQ4tzcs\n9nm6Mnpc7pDKqZiI/BEwu2toIm5rzlNt6ZPcqKLcogKKkcr7n5pq2wBObvgTbUfYn3eBfyA9ATwl\n6bYmw3mq3Q7AwqekoT6X1mqC3BGSFgNWINUkP2b7rcwh5WdfDVxNmsS5AlFqkZ3tSZIOORAO2xdu\n75x659bmyltpHXMRbLsIfDErrJE7mHKzPV7SGNI+ibpaMY/uFtMjrYf0509Th4vexTulUD7rzQ6z\nbJ7GK39A2pQTOqio7d4HuExSz9zxzFTa5LLvWOASmB04OXNEFSfpJFJXnWtJ00ZHSToxb1RVJPVi\njc4W1eNGw5dd4GrsO6nVy9OlIq02Gvb6A7AJ7PJEDa2sdkR3ePknsF7uOEotkuTp+zVwWC/4MfA6\nsZpcbgccCp8V1z3Oilrk0rF9DWkD2Lmq/o01GwDLnAyffg032H4zd0CVJGlbYL/i5ovAS6Tz9H6S\nfpktsHaQNLQtQ6jaKJLkKlEM2joQOFrSLLnjyUrqPQUu2hO0FjzwV/va3CFVhLTaAbDBD9PPQdWT\nNKSYCDpTkSRP39TpbsuSVnUiSS6Tou3VgL3gf8CnwFmZQ6pHv+0BP/pZ9Y8O3W88cAp0ngJ/zR1M\nBruSWrqtY3uA7f6kTWomvXGvGbaHlnskdZmeO7SR7QeBJ4G9cseSTVqAuPRyWPIl+GqV1MaxUTwz\nAPwWLFQMl6lqtofbHtqax0aSPH1Nk+SoSy6v/YHTZ7N3BRbGfj93QPXGMN9TsNh9sMOB0p6542lR\n2gQ05lwY/zXcZ/v53CFlMBi4xU2mJdoeBtwM1NTO8TKLJLn6/AE4SNJcuQPJ5WZ4bH+YsjJs9btG\n6rpif7YEvDIi9W3/Ye5wSimS5OmbmiQPIqbulY2khYFNgL8DYH+RNaB6Zb++JJxxPnAVnHG69P3c\nIX2HPUmw6/7w4QT4S+5wMpkTeKGF+18qvtaYpP5I32+yShVJcpUpWpzdCByCNAfS0Uh980ZVOYLu\nW8BWk2D/S+w7csdTaQPg/lHAp7B67lhKKZLk6XsN+Aros2ga+RoryeWxN3C503CAUF4Hbwr/3gE6\nXQX3PSzNnjugFvzCMNL2w7kDyaQTMKmF+yeRVmka1UGkcqydlLpbLEIaTR2qy5HALk+lkrk/kqZH\nNoqTgFc+a9AR3b3ggcWAZ2Cd3LGUUiTJ05N2UP8Z2HOBqEkui6Lbwq7AqbljaQhpl/U2f4ZXZ4PZ\nz4GqSkSL8a1/AOq6p2g7NXbHABhQ/HcEKUH+wPaEjPGEFhTddM5YC2YBJgLbU41XrUpM0lakTce/\nceN29/jPkvDF/WlxsW60eZiIpG7AwsB8pBP3B2SY/lTJJv1NGmX3cPTuLRlJ+3SFNSfaW+SOpaFI\nA96Bu5eELuNhF9u35Q4JQNLGpJWnH9TLH5q2nqckTaHlhHjqc7T472K7czvCK5uSnp/ThqjPgJ7A\nvIKBwF9s19Vl3XqhdIXq5Vth2CawPTAMu65WF4GpP5d9BJ2BR4CNbT+aOaqsJB0JdLZ9aO5YWqM1\n56lWrSRLWkTSoZLuJ3UfeI3UUurh4vNPJQ2X9KeixrSu2B4PfEIaDRtKoLhkuu+dMAjpn0jxb1sp\n9vMLQr/xsClwgaS89fbT2kb9ATiuXhLkDlALHzP6Wr2XYfQhJcjvkwbL9CO15QxVqBgTftTP0or/\np8BPkdbNHFY57DcBnp8H7iSdtxo6QS48R3oTWzdmmCRLWl7SraQT0p+BVYvP72Zao/t7ivt+QloF\nel3SLUVbr3oSHS5Ka4u54cs104bI5YCGm6qWlf2V7f+Sfq9vUK62PWk15rGbpQc6pytU12eJo0rY\n7tSej9xxl9nUUoup3U5i0171O28iLHwSXFfc/l7WaEpNWhM4/lDoMVt6I3BK7pCqxAhSR7C6Md2T\nq6RLgCdIIxUvBzYE5rLd3/Y6trexvbXtnxa9POcsHnMFsCbwP0kXl/0VVE7UJZdIMdDi98emmjWA\nM6hwuU74xpmk5OOsTING1gWWPQtW6ArHO+0FCKGpCcBdwP3F7UiSq5ztScAfDoIVJ8DPsOtnM5vU\nB7jmduh8Hnz+JmwQV7++8QqwSLZFlzKY0QrE+qQdxQva3sn2v2x/Or0H2/60eMxOwALAwcVz1Ito\nA1c6q3SDhXaB5YHxwDm5A2pUxcl9N2DFH8ORSF0qHMJ+zwD/hYlfwUUVPnaoBfa92OtiH1HcE0ly\nbbhpCnwxC8yWO5CSSaVhN4yGeX8FEyfCJk4lQIFv3hy9Sh1dOZhRktzP9klFPW6b2B5v+0TqYeVV\n2hnphnXTv1Xtv57qcMA+MKbYaXQR9sd5w2lstsddB5e8CofdCBdW7MDSQGC9Y2FydzjJdl3tig5l\nE0lyDSjegB8E/KWOxlX/cBIM/hlMEJww3r4vd0DVZl4YvQ8cgDQ4dyylMN0kuT3JcTmeowqsBGy5\nOfQikuQOk7QksPqBMIxUhxzt36rAz+CRs2DyAfCrp6U9KnTYfUcC/4BJH0VNX2gFSd2BeYHRuWMJ\nM1eMq36CtPdhmtTusfbYDw2GS1+Cpz6GI2b+DY1nI+g9K2xH2hhe81r9gyppnlY+7kftD6cqPQew\nFsxDlFuUwr7AufPZh5FGUL+aO6AA2Pf9HPbeCjgYzhwvrViBo757HEyYGy62/VkFjhdKQNL3JJ0t\n6VpJv67w4RcDRkftek3ZDdhS0s4ApHPLM0hLZY2qHSSt9SJs/AlsHj+DLesJ/ynGFa+cN5LSaMu7\nuaclrTGjB0jaH3iwYyFVnecAlkoJck9V55SymiBpLuCXwBkAsVmvythnHwXnjYdOf4FhxQaVshGc\ncR6MfwOGlvM4obRsv2h7T2AbYL0KHz5KLWpMUbO7MXBckUP8ntQm7B9INTNqXdL8wGXADrbfzR1P\ntfoabhmRPl25Zq8YNNGWFzAnMEzSEc13wUuaS9JtwInAmFIGWAVGAHRKbU1Gkk7SoX32AG4ppjKF\nKjQr7HUpPHIl9OwFR0rqUcbD/Q64yvZ7ZTxGmA5JF0p6T9Kzze5fX9KLkl6RdPB0vncT4Hbg6jIH\nuRrS9kiLFfdEklyDbL9IWiC5dlU4BngGWBq4Dqlr1uBmJJX3TJ0GeinpqtewvEFVtxfgoXfB41LO\nuHTueDqqLUnyiqT2HkcA90haEEDS6sDTwEakHqf1NYLS/gB4D+jZE94h6pLbpagl3Bs4OXcsYQbs\niX1ho1tg28+hC/CUpNJcNmvy5lrSHKTLsCeW5LlDe1xEsw5ExZCfM4r7BwDbSuov6VeSTlEx9Mf2\nbbY3AHYsc4w7klbvptY3RpJco2zfDRz2H7jmvDSJ7z1gbf6/vTsPk6uq1j/+fRMCBDIwI8RAQMIg\nMgrI5I8gl0HgMsiMMnlFREAuIoNcgXhREBHBAUEFUUCFK6OoiDIEkFEQhO6IzBDmmYQxhKzfH/s0\naYpuuqu6qvapqvfzPP1016nhrMqwe9U+a68NP0JZ2k9+MGkZ4E6kvUkLEOfHdcgDmhLxzjh4pWhq\nvn7eaIZu0ElyRHQBawG/IvVOvkvSj0mbiSwM7F/0TW7H2sL9gI1mwr24LrlWu88NU6MoX7ESi3hh\ntYgLImJP0i54l0j6tqS5qWVmWRqFdDDpF05PudJ+wJUR4YQnk4i4AXip4vA6wAMR8UjRzul8YNuI\nODciDomIJyVtJOkHkn4KXNvgMHt27yqu4DIB77bXsiLiZ8Afvgg/eBJ2JPXA/iLw8byRVUh107cA\nK10OXwcOAXaLiFl5A2sNw+Gf58MlpO26W1pVPVGLbhX7SOoGvgt8mdSh4FNFEt2eIi4DmJl2EWyb\n/n/NUpTnfPU8mA3cgfQ5IqYO9DzLLyIuknQj8HPg1ttg2DrSg8BhRDz4gU+WFgMOLL4WBLgGDtgk\nzSLvB0xqZOxWk3HAtF63Hyd1+HlXpLZXA7a+kjS5180pETGlqkjSuOHd9trP4cDF42DvWbDXcJhJ\nxO25g3qXtD1pU7SRv4S7Pp+2Rd8lIqZ98BOtx31wxX2w2Pcjugd+dPNImkSVv3eqLqqWtDlwWHFz\nBqnrw+ENrl0sC++6V5tN54N5d4RVgeVw+6aWUixS2WZtuHgrWPVk2H4W/AvpJFLC+37SfsCjwNEB\nC4funokAACAASURBVF4K3RPglk3S2DEv8ImIuLtpb8IGq247h0XE5F5fU2p4iSWAscCLpEvz4CS5\n5RVdIT4LfHwuWIqIS3LH9C7p88BFwMij4W/7wIci7ah3de7QWkw3c64ClUZETOk9Lg3mOdW0gJtL\n0onAn4CRpJqi5YAri5//Iam96pHfz7vu1ebLX4MXiqKzn9OeJTltLSLitojjdoD1z4JnN4ERj6RV\n6g8g7dHHU+6dAfMeC/eMhke2Bx5NpVpLF5ft72/qG7DBeoI0c9ZjPPk+1M6ZRY4ISaNIdaFe6Nni\nIuJV4D+BgyVtlzueXm6dDa/sDH/9VrqqslFE/D13UC2om9TsoOVVU25xA+my252kSw8PAEjakjQ7\n9G3gJklHRsQP6h5pOTwCLCVpuHskDo6k8cNgo8NgFPAO8MPcMVntzoi4WdKS88L314D9T4ZF9oLR\nw3s9RtIKwGeGwcuz4T7SQrDrih24rNxuByZKmgA8CewC7FbLCxXlFtWXWczxNGmzoZ6Z42WAR/zv\nqD1ExONFgnyFpMci4h+5YxLcOwYump7WX23gTkw1exRYQNICEfFy7mAqVVN2ocGON5JmA6cBh0Yf\n/W0lrQv8FlgqIoZX3l9vkiIimr4iVtLjwPoR8Vizz92KJP3vFrDVFbAmcAERu+aOyepjhLTKKLjs\nFeiKVGP8cVIHk9WBM4EzOr2OL9c4NRiSfktahL0w8CxwTEScLenTpOR0OHBWRJxQw2vX/X1L2gbY\nLyK2qufrWl6SPgP8AFg3Ip4g9VL+L+BIIp5sYhzzAOeRSki3i4hXmnXudiTpNuCQiLgxdyz9Gcw4\nVc1M8o4RcXF/d0bELUW5xVlVvGbrkI4E9l4cXnkmlVw4SR6AUv/LL+wNPyVt6+32b23k7Yh7JK1E\naov0KHAX8CNSN4Q3swZnA4qIPmeII+IK4IomhzMYrkduQxFxsaTlgctPlrY8FC4GFgJ2QDoZOImI\nGXU/sbQ4RY/2oiXlpaRGBFtExFt1P1+HGQ7dh8G3keYGPkmLXn2vpgVcvwlyr8e8HBE7DC2k0hoL\nrLAcvI0X7w3WNsADu0R8E1iBiNtyB2T1FRFvRcRRwCIRsU7RKswJsiFpcnFZs16cJLevE4G7vgan\nT0/bGV8CzAccDdyP9CVSD+/6kDYG/o10ULHnw3WkOtpdnSDXxzvQ9ULaN2M9SraIT9Kkiu47/Wr5\nLQOb6B6AVWEETpIHa3/gdAAiZucNxRqpTfuj2xAMoatFf5wkt6mizvxLwIJj4b+I+AzwSVKv4sVJ\n7WaHThqH9FVSw4Gxt6dN0G4kbYR2kNca1VXXbfBG8XOpNhXp6XIxmMf2myRLOlzSfLUGIWk+SYcN\n/MiW0QWwRur36iR5AMXls1VIl87MzIbKSXIbK9Y67QBsL+mHSiVc6wM7AQcO6XK9JKS/kTq1nAyM\nuAR+szasBhwfEd/ygtC6674/XQ2ANJvckj5oJvlbwMOSjpU06KRQ0rKSjiV1gvjWEOMrk38D76wM\niw9Lre/sg+0HnO1LV2adaUjlFtJWSCeQFoT3bEg0ASfJbS0iXiAtJn0buEtwnuAhIq7v8wnSyIrb\n6rMsIyXAzwKvAZcfBcd/BjYlLQQ9s77vwgpPvAV6Pv1cqpnkasot+u1uIWkiqU6op4fh7cDfgNtI\nn8ZeBEQqsP8waTvTDZmzveRFwJEx0K5cNcqyalya+iystCS8PCtiwaaeu4UoDVyPfQjWe6poFWjW\nicrc3aKRhvy+pdNJl98PIeJUSQsDD0bEAvWK0cqtWEz3BeBg4EHSDPCfoqd0L90/FbgAuBnYDNgc\nOIaIX1a+3u3S+M1g+ZfS4/YGPlPmzgvtYJh049Ww5sZpA6lFiXg+d0y9DWacGrAFnKQ1SbWluzFn\n6rw/r5LawJ0eEXdVEWvVMiXJH50Bz45Js+Tj3CKmb5L2Whm+0QXzAAeXakclsyZyklzzC1xPqknd\nnIi/SFoL+HlEtPuGVVah6JK0I2nzovlJXZLOjbQZyfmkybreziLiC8XVh+VIifNmpBnq+4C/AL/0\nhkaNJ+lnm8AbV8H3KGE70Lokyb1ebCRpynxDUk3uoqQtTJ8n7UR3PXBzs1a25/zlI+luYK+IuDPH\n+ctumHTr72DiDql+e2Pqu3jHrGU4Sa7tyaTfK+kqZcQTknYCdou0oMs6UJH0bgQcSrpyfcbv4Lod\n4QBgAeCqa+HGzWDRWSkp3gyYm7RI7y/AVVGymcx2J+krwIoRUZ+Fl3VW1z7JEfEGcHXx1ekeIn1Q\ncJJcQdIa88NHtksJcjeptY6ZdZgh7Li3GClBnk7a9Q+8aK/jFQvrpgBTJK0IHLJTKuu8ELibNLN8\nFKlbxZWk3V2nekFeVt2kqwClUs2Oe24BV5sHcYeL/nxpP3itWDnxYzxAmXWkIbSA+2jxvbvX+OEk\n2d4VEfdGxH7A8qSNvUYBxwCLRsQWEXFKRHQ7Qc6uC1i5uApQGtW0gPvAmWRJewF3RsTd9QisWkqr\nVG8HHo+I/8wRQz8eAj6WO4iykTRmOOz2NRhNmgU6L3dMZtZy/g3sC/TeZW0Z4A95wrGyiojngONy\nx2H9epZUlvsh4KnMsdRkoJnks5nT3QJIibOkaxoX0nscTFq9WqpPgwvAtOEwMXccJbTHYvD3JVID\n+LOJeDV3QGbWYiKeJOJMIi7oddQzyWYtppjJ7wJWRpoLaaHcMVWrlnKLZRhkLcdQSPowsCVwJu9f\nvZqPdOItcPEoWDV3KGVSXE750lPwbSLWA9ppIxkzy0TSMGBpUlchM2st3ZvDzsDLwGm5g6lWmWuS\nTyElWmXbzvj5CTD8NVhI0qAXPnaADUhbdl8LQMTbWaMxs6yGtJnIey0BvBwRr9fhtcysubruTgtx\n56ckm4pUs5lIKZNkSVsDzxYt1sozi5x0zQMsBLOA8bmDKZH9gTO8UMLMYEgL9yq51MKsdXU/BUuS\n1ikthTQud0B1W7iX0frANpK2JO3UMkbSORGxZ+8HVXwSqKXVUC26AJaHYc+nDhcdP3hLWhTYCjgo\ndyxmOVXTWsgGbQIutTBrVd3AyrPhlmGpd/V6pLZ9LaGWJLnhM4URcRSp3yGSNgK+VpkgF4+b3OhY\n+vA48MryMPYxWA33jQbYZy647O2IF3MHYpZT8UF9Ss9tScdmC6YVSbsCuwPnENHzi9QzyWYtKiJe\nkPT6HdC1dkqS16eFkuTBlFscK+mdni/gWIDexyq/GhBneS7hF6s1x8Gr88AqucPJTdKwEXDg9bAd\n0vG54zGzlrYBaVOICb2OOUk2a23dZ8GLwGuUt4KhT4NJklXx1d/xvh4zZBFxXURsU8/XrINNj4Mv\n3p8K0TvdZkvCPOvCGNJOWWZmtVq5+D611zEnyWatresseBtYgIiv5A6mGh+Y0UdEKRf2ZRfxBpJ3\n3QNGwIFHwOjik1HLtXcxs8aocVvqObvtzeEk2ay1dc+C9YmYlTsQqG7tiFq1GYGkiIhsnS8kLQLc\nFxEt1xy7XiSNnwfufQHmmx9uImKD3DGZlUnucSqXmt63tDDwPOmS7BgiZksaAbwKjAq3lTRrSZLW\nA34YEWvnjqW3wYxTnimu3QvAXJIWzB1IRvvuBm8UNSc/zhuKmbW4nlnkqUT09McfDzztBNmspU0F\nVio2BmopLVVAXSYREZpTcnFH7niaTdIIwb77wt3ACsBFuWMys5Z2B2nl+9y9jrnUwqzFRcQrkl4k\nLch9KHM4VXGSXCtpnkXg+Q/BWnRgkgxsG3D/+hGfQpqfiJm5AzKzFpZ21Lu54qiTZLP20A2sjDST\n1MVmChHPZI5pQC039V0i39kb/uNjsF3uQDL5EnA6ABGv5Q3FzNqUk2Sz9tANfIyUN5wPbJI3nMFx\nkly7ro8AM2C53IE0m6TlST2iL84di5m1tWXwbntm7aCL1OLxpuL2+hljGTQnybXrWhZ4ET6UO5AM\nvgycFRFv5Q7EzMpJ0uSi1dJQTMAzyWbtoGcmuaekar1cgUiaVLSoHPixbgFXcwCjH4DpmwIPw4iy\n9P9rNEmjgUeB1SJiWu54zMos+ziVSb3et6SngLUj4vE6hGVmmUiaH3juZlh8XXipODw2Z7mmW8A1\nUsSM8fDIk8A0WDF3OE2016YwK+AEpCVyB2Nm7UnSSGBB4MncsZjZ0ERKhp9eD5YA/gkMB0rVN7kv\nTpKHYB64bmF48/x0SbDtSRo2Er52NCwKbAVMzx2TmbWtCcBjMadnspm1ti5SycX5pAV8L+QNZ2Bu\nATcUEXs/JY0/HN46LHcszbHph2Dshunnn7qrhZk1kDtbmLWX1AYu4rjcgQyWZ5KH7iHgI7mDaIZR\ncMT/wBjBLLzDnpk1lpNks/bSM5PcMpwkD13PrnttTdJEYN3d07+Z/8MLacyssZwkm7WXNJPcQpwk\nD91DdECSDBywOdw9Et4ETskdjJm1PSfJZu3lXmA5SXMP+MiScE3y0LV9uUXR9m3Pi2B1YDoRL+eO\nyczanpNkszYSEW9KehSYSJpVLj3PJA/ROTBzBKwwU1ojdywNtCdwdUQ85gTZzJrESbJZ+0klF9IY\npKORzsgd0AdxkjxEe8B288PIx2Hv3LE0gqRhwEHAj3LHYmatYyg77klaABhBC7SIMrOq9Czemwkc\nDXwRaWwzA6hmxz0nyUPXtSzwAHw8dyANsimpDvmG3IGYWeuIiMkRMaXGp08AHo5W3RLWzPrT0wbu\nTeAOQMAnmhlAREyJiMmDeayT5KHrWhZ4Cj6K1Hbbzw6DrwA/9C8rM2sil1qYtafebeBuLr6vnymW\nATlJHroHVoRX70zbp7ZVXbKkiaNgk+nwWaSWattiZi3NSbJZe7ofWErSvMBNxTEnyW0rYvbGcPnF\nwGzYOXc49bQIHLE/jBgNGwEzcsdjZh3DSbJZG4qImaT9JVZkzkzyJ5CG54uqf06S6+CT8MNZ8PLh\ncF/uWOpF0ujX4LNfTv9GLiTisdwxmVnHcJJs1r566pKfAL5EWvtUypJOJ8l1MCLilqfgtJPTJ6O2\nMBa+sBkMXyrd/H7eaMyswzhJNmtf3fTUJUf8lIjbiJidN6S+OUmunwuBHdQGi/ckDRsOR3w1tWC6\niYjbcsdkZp2hGEMn4CTZrF110SLbUztJrp9/Ft9XzxpFfWw6F7y9ITyPZ5HNrLkWA96ICK+DMGtP\nqdyiBThJrpOiRdqFwA65Y6mDg56FycNgKeDS3MGYWUdxqYVZe3sQWELS/LkDGYiT5Pq6CNhpWmpt\n0pIkTSQ19v4NEW8Q8U7umMysoywDPJI7CDNrjIiYRWp0sNJ77ihhhwsnyXX0Kjy2OCz9HPy7hTcW\nOQA4MyLeyB2ImXWkCXgm2azdzdlURNoF6UHguKwR9cFJch3ND8/tCLMuT2UKa+aOp1qSRgN7AKfn\njsXMyknS/JL+LmmrBp3C5RZm7a93XfIbwLKUcFMRJ8n1FPHOhvDnC9OtnfIGU72R8Hng2nBPZDPr\n3+HABQ18fSfJZu2vr+2p10YakSmePjlJrrPt4McvAF2weyuVXEgaNhqOvgLWQNo4dzxm1jiSfiHp\nGUn3VBzfQtK9ku6XdEQfz9sUmAo818DwnCSbtb85M8kRzwEPAPMBq2aM6X2cJNfZvHDD1vD672E8\nLVRysSRstSgssHm65PFm7njMrKHOBrbofUBp0cyPi+MfBXaTtJKkPSSdImlJ0hb16wK7A/vWuy98\nEcN44NF6vq6Zlc4jwMKSxha3byq+r5cnnL45Sa63VHLxlwvgbWBc7nAGa344/hAYLriViJsHfoaZ\ntaqIuAF4qeLwOsADEfFIRLwNnA9sGxHnRsQhEfFkRHwjIg4BfgP8rGh9WU/jgOcjwh/UzdpYpB32\nppI+kMOckotl8kTUt7lyB9COVoG974b7BV2l3Iy8wihp4tyw0u7p5il5ozGzTMYB03rdfpzUDvJ9\nIuJXDYrBpRZmnaOn5OJm4LfA/xHxYt6Q3stJcgOsEfEK0iWkjUVOyh3PQD4Mp+0Iw0fCY6Rez2bW\neer6mV7S5F43p0TElEE8zUmyWeeYs3gv4pVGn0zSJGBSNc9xktw4F5J6/pU6SZa06jyw9lfhIeB0\nUpNvM+s8T5DqgXuMJ80m1yQiJtfwNCfJZp2jG9i8WScrPqhP6bkt6diBnuOa5MaZAiwnafxAD8zs\nu2/BsQvBROBHuYMxs2xuByZKmiBpbmAX4PdNjsG77Zl1jt5t4ErJSXKDFAtffg98Jncs/SnaOX0E\nOIOI2US8lTsmM2s8Sb8lrSZfXtI0SfsUW8UeCFxJWlBzQUT8awjnmFxc3qyGZ5LNOsfjwHySFm7m\nSSVNqigH6/+x9V+c3BySIiJK3Yd4Vemzr8D/PgrfJeKnuePprWi1dAfwrYi4MHc8Zu2oFcapRqj1\nfUs6BzgqImou8zCz1iHpJuDIiLi+ODASWAu4rdETd4MZp0o5kyxpvKRrJXVL6pL0ldwx1eIKeGY6\nLDsNjirhxiKfA17HC/XMrCQiYk8nyGYdpff21AC3ANdTkn0mSpkkk3oMHxIRK5Ma1x8gaaXMMVVt\nHFy7GbxxOSxFSf7CASSNnA++txT8TwP6nJqZ1VpuYWadpTJJvq343rBNRaoptyhlkhwRT0fEXcXP\nrwL/ApbMG1UNIt5ZF64tahl2zhvMHGvCyZ+GRR6FM8q2T7qZtYeImDzItm9m1rkqF+/1bCqyfqNO\nGBFTBtt9p5RJcm+SJgBrALfmjaQ228Gp/wCehl3KUHKxqLTYg7DvCenmhaQFhmZmZmbN1g18rNcW\n9z3bU69fhpyp1EmypFGkfsMHFzPKLWcZuGZjePNyWJqU7Gf1EfjNnjDXRHgSOCF3PGbWnlxuYWaD\n8DQgYLHi9n3AS8ASpF1A664tulsolQH8AbgiIk7t4/4Avtnr0GB3dGq6L0gnXQYbPgcbkPYrz+KT\n0hpT4Y5/gxaBzxHx61yxmLWjPnZ0OtbdLczM+ifpemByRFxTHFgHeJCIFxp83gHHqVImycW0+6+A\nFyLikH4e0zKDcDEj/gQwISJeyhXHitIde8OaR6bLGRtSxr98a5rig6bVSV/jUSuNU/XUqe/bzKon\n6SfAvRHxwyafd8BxqqzbUm9AalF2t6Q7i2Nfj4g/Z4ypZhHxqqSrgW1IyX/TSdoQWPSzsB3wiBNk\ng74TO6ueP3CYmdWsG1g1dxB9KWWSHBF/o+T10jW4ENiNDElyMTN/EvCN8RGXNfv8ZtZ5ipq/0pbB\nmVlpdAG7N+tkfZTF9f/YVp1QbLXLeZLGkLZg/HBETG/yuXcCjgI+Hhlroq1cWu3/UJn192fZqX/G\nnfq+zax6khYBHgAWbObeDS274147KhLj61aHfZAasmKzL5LmJnWxOMwJspmZmZVJRDwPvEUJ98Nw\nktxEB8Mby8CpQNO22R4NBwP3R8RVzTqnmZmZWRUqNxUpBSfJTbQD/OpqYDrs3Iwm2WdIK8wLJ/4J\npiENb/T5zOpB0iOSXpc0XdJLkm6UtJ+kYZKukDSj+Jop6a1et38iaSNJs4vb0yXdJ+mLfZxj7+Jx\nO1ccn1Qcv7ji+GrF8Wsb/f7NzDpQ5fbUpeAkuYk+CX/+OMy8EiYAH2/0+a6HC7cBfRoWJ+KdRp/P\nrE4C2DoixgBLAd8BjgDOjIhPR8ToiBgN/Bo4sed2RHyZ1JT+ieL2GNKVlJ9Iqhx89wLuAfbs4/zP\nAetKWqji8fcVsdkgeDMRM6tC02aSq9lMxElyM0W8sw7ceFG6tVMjT3WmtO2V8LFvwkzgq408l1mj\nRMSMiLgc2AXYq49k9wOvyETEFcALwErvPkFamtRmch9gU0mLVzxtJnApsGvx+OHAzqSk3IvRBiki\nJruzhZkNUtNmkiNiSkRMHsxjnSQ32SZwyp+B12Ev0qK6+pOGXQ5nHQCMg+8T8WBDzmPWJBHxd1J3\nmE8O9jlFecY2wFjgzl537QlcFxH/AG4HPtvH089lzizz5qRZjidrCN3MzAbWDXxUUqny0lIF0wk2\nhT+tCDMmw5VEzGzEOU6DY26DhQ9Ne6If34hzWAeQos+vah5fX08CCw7icUtKegl4HbgE2CPe+0Fx\nT+B3xc+/o4+Si4i4GVhI0vLF/Vk2ATIz6wQR8TLwCqnErjScJDdbxDuPwm4nwZaS6t48W9I2B8OB\nx8AtY+FwImbU+xxmmYwDXhzE456MiAWBMcAPgKN6ZickbUBaE9CzMO9CYBVJq/XxOucCB5Gazl+C\nSy3MzBqpi5It3nOSnMFTEX8ENgGOk/R9SUPe+bC4tDwZOO0d2Gr/iPWA84b6utbBItTnVzWPrxNJ\na5OS5L8N9jmRrtQcQSq32KM4vBcp2b1H0lPA33sdr3QesD/wx4h4s8bQO5YX7plZlbppwuI9L9xr\nARFxN7A26VPTlZIWQVoDab5qX0vSWOAy4FPAWhFxa89J6hiyWTMJ0k6VkrYGfgucGxHdlY/5IBHx\nNnAycLikeUkL8PYFVuv1dRCwuyraJEbEw8D/A/5n6G+n83jhnplVqSmL97xwr0VExIvAlsDfR8Bd\nt8N1wPVIg9t1Rhp9jXTOXHAH8DCwSUQ807iIzZrmcknTgceAr5MS3X0qHhP03ZKt8tjZwKLAtsBr\nwDkR8WzPV3H/XKQFeu95zYi4KSKeHuB8ZmY2dKXbUEStOtk4mD23W8mG0iH/gu/9CIbtDk8A25BW\n3/dN2uDXcNEhsPihcMcREWs1L1prB+32fyin/v4sO/XPuFPft5nVTtIo4FlgdDRhb4fBjFOeSS6J\nv0WcsgZsfDi8eSiMextuQNrufQ+U5p4pnXAU3HAULH4R3HcE7N38iM3MzMzqIyJeBZ4Bls0dSw8n\nySVyVcT1K8Iy18CTn4b5noMLkD787gOkEc/BLdvCkTeD/gI/+CSsQkRXxrDNzMzM6qFU21M7SS6Z\nqyKeHgZLj4DrloMZgkV67hOssBJMmACvXAwbrRDx343qtWxmZmbWZKWqSx5y6zGrvzsiZgGTJO0C\n/FXSwcDbwE/egP8+HS5x/2MzMzNrM92khgal4CS5xCLiAkn3Mmcjg81ei7hzgKeZmWVX9CGd4jZw\nZlaFLuCwRp6g6N8+aVCPdXeL8pM0mvR3NT13LNY+Oun/UKO5u8V7der7NrOhkTSStLPqmKLPfSPP\n5e4W7SAiZjhBNjMzs3YWEW8AjwPL5Y4FnCSbmZmZWXmUZvGek2QzMzMzK4vStIFzkmxmHU3SLyUd\nlzsOMzMDSjST7O4WZmZmZlYWNwBv5Q4CPJNsZiUkaUlJF0l6VtJDkg6StJCkaZK2Lh4zStIDkj5X\n3N5K0p2SXpH0mKRjK15zQ0k3SXqpuH8vSfsCuwOHS5oh6bLmv1szM+sREU9ExCW54wDPJJtZyUga\nBlxO6g++CzAeuAr4N/B54BxJqwLHA/+IiPOKp74KfC4iuiWtQtqI566IuEzS0sCfgH2BC4GxwPiI\n+Kek9YFpEXFME9+mmZmVnJNkMyubtYFFIuJbxe2HJZ0J7BoRn5f0O+AaYAFg1Z4nRcR1vX6+R9L5\nwEbAZaTZ4r9GxAXFQ14svnq4p6+Zmb2Hk2Qz65Okuuw0VMOmEksDS0p6qdex4cD1xc8/Bw4Evh0R\n7z5G0ieA75BWRc8NzAP8X3H3eOCh6qO3WnnHPTMro2p23HNNspn1KSJUj68aTv0Y8HBELNjra0xE\nbC1pOPAz4BzgAEkf6fW83wCXAh+OiAWAM5gzQ/wY0Pux73mrNcRoA4iIyU6QzaxsImJKREwezGOd\nJJtZ2dwGzJB0uKSRkoZL+piktYGjgHeAfYCTSPXJPePYKOCliJgpaR1SiUWP3wD/IWknSXNJWljS\nasV9zwDLNuWdmZlZy3CSbGalEhGzga2B1UklEs+RZo83Bv4b2DMiAjiRNAt8RPHULwP/K2k6cDRw\nQa/XfAzYEjgUeAG4kzn1zGcBHy26Xlzc2HdnZmatQul3TeuRFDVeyjUz/H+onvr7s+zUP+NOfd9m\n1joGM055JtnMzMzMrIKTZDMzMzOzCk6SzczMzMwqOEk2MzMzM6vgJNnMzMzMrIKTZDMzMzOzCk6S\nzczMzMwqzJU7ADPLR1JrNkq3bCRNAo4DuoDzI+K6vBGZmTVGaZNkSVsApwLDgTMj4sTMIZm1FW/2\nYDWaDcwA5gEezxyLmVnDlLLcQtJw4MfAFsBHgd0krZQ3qsYoZmVaXju8j3Z4D+D3YYMj6ReSnpF0\nT8XxLSTdK+l+SUf08dQbImJL4Ejgm00JNoN2+ffn91Eu7fA+2uE9DFYpk2RgHeCBiHgkIt4Gzge2\nzRxTo0zKHUCdTModQB1Myh1AnUzKHUCdTModQJs7mzQR8a7+Jigk7SHpFElLRkRPic7LpNnkdjUp\ndwB1Mil3AHUyKXcAdTIpdwB1MCl3AM1S1nKLccC0XrcfBz6RKRYzs7YTETdImlBx+N0JCgBJ5wPb\nRsR3gHOLY9sDmwMLAD9qVrxmZs1W1iTZi4nMzJpvwAmKiLgEuKSZQZmZ5aA5V87KQ9K6wOSI2KK4\n/XVgdu/Fe16Vb2atoMwLJIuZ5MsjYpXi9g7AFhGxb3H7c8AnIuKgKl/X47OZld5A43NZZ5JvByYW\nA/iTwC7Abr0fUOZfPGZmLeoJYHyv2+OpoYOFx2czawelXLgXEbOAA4ErganABRHxr7xRmZm1vXcn\nKCTNTZqg+H3mmMzMsihluYWZmTWWpN8CGwELA88Cx0TE2ZI+zZwe9WdFxAkZwzQzy6aUM8mDJWkn\nSd2S3pG0Zu54qjGIXqSl11+f1VYjabyka4t/S12SvpI7plpImlfSrZLukjRVUssmN5KGS7pT0uW5\nY6mVpEck3V28j9tyx1MpInaLiCUjYp6IGB8RZxfHr4iIFSJiuVoT5FYem8Hjc5m0w/jcTmMzdNb4\n3NJJMnAPsD1wfe5AqtFGm6W8r89qi3obOCQiVgbWBQ5oxb+PiHgT2DgiVgdWBTaWtGHmsGp1AaCe\nOQAABtZJREFUMKnUqpUvdQUwKSLWiIh1cgfTZC05NoPH5xJq+fG5zcZm6KDxuaWT5Ii4NyLuyx1H\nDdpis5SIuAF4KXccQxURT0fEXcXPrwL/ApbMG1VtIuL14se5SZfLX8wYTk0kfRjYEjgTaPUFYK0e\nf01aeGwGj8+l0i7jczuMzdB543NLJ8ktrK9epOMyxWK9FB1V1gBuzRtJbSQNk3QX8AxwbURMzR1T\nDU4BDgNm5w5kiAK4StLtkvbNHYwNmsfnkmrl8blNxmbosPG5rC3g3iXpr8CH+rjrqIho1XqYVr5E\n0bYkjQIuBA4uZixaTkTMBlaXNBa4UtKkiJiSOaxBk7Q18GxE3ClpUu54hmiDiHhK0qLAXyXdW8zu\ntYU2HZvB43Mptfr43OpjM3Tm+Fz6JDkiNs0dQwPUpRep1Y+kEcBFwHkRcWnueIYqIl6R9EdgLWBK\n5nCqsT6wjaQtgXmBMZLOiYg9M8dVtYh4qvj+nKRLSJfx2yZJbtOxGTw+l047jc8tPDZDB47P7VRu\n0Uq1Me5FWiKSBJwFTI2IU3PHUytJi0haoPh5JLApcGfeqKoTEUcVnRaWAXYFrmnFAVjSfJJGFz/P\nD2xGWszWiVppbAaPz6XSDuNzO4zN0Jnjc0snyZK2lzSNtOL1j5KuyB3TYLTLZilKfVZvApaXNE3S\nPrljqtEGwOdIK47vLL5acVX4EsA1Rd3braTthq/OHNNQteql78WBG3r9XfwhIv6SOaamadWxGTw+\nl1A7jM/tODZDB4zP3kzEzMzMzKxCS88km5mZmZk1gpNkMzMzM7MKTpLNzMzMzCo4STYzMzMzq+Ak\n2czMzMysgpNkMzMzM7MKTpLNzMzMzCo4SbZSk/SIpIcb+Pp7S5rd66slNj2Q1FUR90a5YzKzzuLx\nuW8en9vHXLkDMBtA0JxdfS4F7gIeaMK56uE0YFFgY2AjWnfnIzNrXR6f++bxuU04Sbay+1STznNp\nRJzTpHMNWUScDiBpGGkQNjNrNo/PffD43D6cJFupRUTDLuWZmVntPD5bu3NNstWdpEuLOqyD+rjv\nuOK+nw/ytd5X89arTm0vSRtLmiJpuqRXJP1B0op1fC9LSjpG0o2Snpb0lqQnJP1a0kpVvtZsSdf2\nc98vi/uXqk/kZmbv5/G539fy+Gzv4yTZGmEf4DHgu5JW7zkoaRPgKKAbeN8A/QH6q+faGrgSeBk4\nHbgB2BK4TtLCNcTdl/8HHAG8CPwO+D5wC7AjcJukVat8vQ+qTXPdmpk1msfn/nl8tvdwuYXVXUS8\nJGk34DrgAklrAqOA84A3gJ0j4s06nGpbYPOIePfTv6TjgSOBzwMn1eEcVwOLRcRrvQ8Wg++NwHdI\nA389qE6vY2bWJ4/PNfP43IE8k2wNERE3A0cDE4GfAucCiwNfiYh/1ek05/cegAs/K76vXY8TRMRz\nlQNwcfxu4FpgY0nD63EuM7Nm8PhsNjieSbaGiYgTJW0M7F4c+k1E/KKOp7i9j2OPF98XrNdJJG0F\nfAlYC1iY9/6/CWAR4Jl6nc/MrNE8PpsNzEmyNdolwGakweoHdX7tlysPRMQsSQB1mT2QdDBwCqnm\n7a+kWr7XSe9ne2A1YJ56nMvMrMk8Ppt9ACfJ1jCSJgLfA14CxgJnSlonIt7KG9ngSJoLmAw8BawZ\nEc9U3L9BDS/b3/+5BWp4LTOzmnh87pPHZ3sP1yRbQ0iaB7gAGAnsDJwArAKcmjOuKi1C+uVxUx8D\n8ChgTapb8fwSML7yYFEzt3qVr2VmVhOPz33y+Gzv4yTZGuV7pIHluxFxNXAsabXxfpJ2zBrZ4D1L\nunS3lqT5ew5KGkG6NNlnGyNJH5G0YjHT0dutwNKSNq04/g2gz/6bH/BaZma18vjs8dkGwUmy1Z2k\n7YEDSP0qvwEQEbOB3Ui1Y2dKWiZfhINTxPxDYGngHkmnSvoJcDeprdC19N0W6GpgKrBkxfHvkWYj\nLpN0tqTvS7oF2B+YUuVrmZlVzeOzx2cbPCfJVlfFjkRnkhZt7FoMZABExOOk/phjgN8Wn/gH0tcl\nrujneCMcDRxK6h/6RWA74DZgHdIikUHHFxHXFM/vBnYF9gAeIrVDerSa1zIzq5bH5/7j8/hsfVGE\n/36tc0naG/gFsE9E/CpzOFWTNBk4BpgUEddnDsfMrG48Pltunkk2S86WNFvSFbkDGQxJXZJmkwZg\nf9I1s3bm8dmycLG5dbo7gW8yZyB7IGMs1TgNWLTX7UdzBWJm1iAeny0rl1uYmZmZmVVwuYWZmZmZ\nWQUnyWZmZmZmFZwkm5mZmZlVcJJsZmZmZlbBSbKZmZmZWQUnyWZmZmZmFf4/Ctk38AseUY0AAAAA\nSUVORK5CYII=\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x106653890>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig = plt.figure(1, figsize=(10,5))\n",
    "fig.add_subplot(121)\n",
    "plt.plot( exact[:,0],dtram_est.f_i , color = 'r', linewidth = 2, linestyle='--', label='DTRAM' )\n",
    "plt.plot( exact[:,0], -np.log(exact[:,1]), color='k', label='exact' )\n",
    "plt.xlabel( 'x in [a.u.]', fontsize = 20 )\n",
    "plt.ylabel( 'F(x) in [kT]', fontsize = 20 )\n",
    "plt.legend(loc=4)\n",
    "fig.add_subplot(122)\n",
    "plt.plot( exact[:,0],dtram_est.pi_i , color = 'r', linewidth = 2, linestyle='--', label='DTRAM' )\n",
    "plt.plot( exact[:,0], exact[:,1], color='k', label='exact' )\n",
    "plt.xlabel( 'x in [a.u.]', fontsize = 20 )\n",
    "plt.ylabel( 'P(x)', fontsize = 20 )\n",
    "plt.semilogy()\n",
    "plt.legend(loc=1)\n",
    "plt.tight_layout()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### 2.2 WHAM"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "#===============Thank you for using WHAM==================================================\n",
      "#  The weighted histogram analysis method for free-energy calculations on biomolecules;\n",
      "#  Shankar Kumar, John M. Rosenberg, Djamal Bouzida, Robert H. Swendsen and Peter A. Kollman\n",
      "#  J. Comput. Chem. 13, 1011-1021 (1992)\n",
      "#=========================================================================================\n"
     ]
    }
   ],
   "source": [
    "wham_est = wham( forge, maxiter=1000, ftol=1.0e-7, verbose=False ) # and we are done, now we can analyse the results\n",
    "print \"#===============Thank you for using WHAM==================================================\"\n",
    "wham_est.cite(pre=\"#  \")\n",
    "print \"#=========================================================================================\""
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAskAAAFiCAYAAAAEBkVdAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nRK5CYII=\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x107007050>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig = plt.figure(1, figsize=(10,5))\n",
    "fig.add_subplot(121)\n",
    "plt.plot( exact[:,0],wham_est.f_i , color = 'r', linewidth = 2, linestyle='--', label='WHAM' )\n",
    "plt.plot( exact[:,0], -np.log(exact[:,1]), color='k', label='exact' )\n",
    "plt.xlabel( 'x in [a.u.]', fontsize = 20 )\n",
    "plt.ylabel( 'F(x) in [kT]', fontsize = 20 )\n",
    "plt.legend(loc=4)\n",
    "fig.add_subplot(122)\n",
    "plt.plot( exact[:,0],wham_est.pi_i , color = 'r', linewidth = 2, linestyle='--', label='WHAM' )\n",
    "plt.plot( exact[:,0], exact[:,1], color='k', label='exact' )\n",
    "plt.xlabel( 'x in [a.u.]', fontsize = 20 )\n",
    "plt.ylabel( 'P(x)', fontsize = 20 )\n",
    "plt.semilogy()\n",
    "plt.legend(loc=1)\n",
    "plt.tight_layout()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### 2.3 XTRAM"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "#                    [Step]          [rel. Increment]\n",
      "                         1        2.535225563452e-01\n",
      "                         2        4.666450473528e-03\n",
      "                         3        5.406074402792e-05\n",
      "                         4        3.123149107331e-06\n",
      "                         5        1.751942562134e-07\n",
      "                         6        9.807060719069e-09\n",
      "                         7        5.488953735977e-10\n",
      "                         8        3.071831677914e-11\n",
      "                         9        1.722844089613e-12\n",
      "                        10        9.459100169806e-14\n",
      "                        11        5.329070518201e-15\n",
      "                        12        0.000000000000e+00\n",
      "#===============Thank you for using XTRAM====================================\n",
      "#  xTRAM: Estimating Equilibrium Expectations from Time-Correlated Simulation\n",
      "#  Data at Multiple Thermodynamic States;\n",
      "#  Antonia S.J.S. Mey, Hao Wu, and Frank Noe\n",
      "#  Phys. Rev. X 4, 041018 (2014)\n",
      "#============================================================================\n"
     ]
    }
   ],
   "source": [
    "xtram_est = xtram( forge, lag=1 , maxiter=1000, ftol=1.0e-15, verbose=True )\n",
    "print \"#===============Thank you for using XTRAM====================================\"\n",
    "xtram_est.cite(pre=\"#  \")\n",
    "print \"#============================================================================\""
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAskAAAFiCAYAAAAEBkVdAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz\nAAALEgAACxIB0t1+/AAAIABJREFUeJzs3XecVOX1x/HPFxC7iNgr2Aug0dhjRKPRqFF/lliiscfe\nY4sNe4+9d2woxl5iX3vvYkEFFbtiryh8f388F1mWXXZmd2bulPN+vea1O7Mz956B3TvnPvc855Ft\nQgghhBBCCON1yTuAEEIIIYQQqk0kySGEEEIIIbQQSXIIIYQQQggtRJIcQgghhBBCC5EkhxBCCCGE\n0EIkySGEEEIIIbQQSXIIIYQQQggtRJIcQgghhBBCC93yDiCEEEJtkDQ1cA7wM9Bk++qcQwohhLLJ\ndSRZ0iWSPpH0crPHTpL0mqQXJd0gqUeeMYYQQvjNBsB1tv8JrJt3MCGEUE55l1tcCqzZ4rG7gcVs\nLw4MAw6qeFQhhNAgWhusyB5fU9Lrkt6UdED28BzAyOz7MRUNNIQQKizXJNn2w8CXLR67x/bY7O6T\nwJwVDyyEEBrHRIMVkroCZ2WPLwpsJmkR4H1gruxpeQ+yhBBCWVX7QW5b4I68gwghhHrV2mAFsAzw\nlu13bP8CDAbWA24ANpR0DnBLZSMNIYTKqtqJe5IOBkbHxJAQQqi45mUVkEaQl7X9A2nwIoQQ6l5V\nJsmStgbWAv40iee4YgGFEEIH2VbeMXRAp46vcXwOIdSC9o7PVZckS1oT2A9Y2fZPk3pujX74TEDS\nQNsD846js+rhfdTDe4B4H9WkhpPFDxhfe0z2/fvFbKDWj8/18PsH8T6qTT28j3p4D1DY8TnvFnDX\nAI8BC0kaKWlb4ExgGuAeSc9ntW8hhBAq5xlgAUm9JXUHNqHIGmRJAyUNKEdwIYTQUZIGSBpYyHNz\nHUm2vVkrD19S8UBCCKFBZYMVKwO9JI0EDrN9qaTdgLuArsDFtl8rZrv1MNIUQqg/tpuAJkmHt/fc\nqiu3aEBNeQdQIk15B1ACTXkHUCJNeQdQIk15B9AI2hiswPadwJ0VDqeaNOUdQIk05R1AiTTlHUCJ\nNOUdQAk05R1ApciuzZI5Sa71mrcQQn1r1ONUVut3BGnp6qacwwkhhN9kZWADgMPbOz5HkhxCCGXS\nqMepRn3fIZRKDU/6rUqtHY8KOU5FuUUIIYQQQpWJE83S6MwJR7WvuBdCCCGEEELFxUhyCCGEksta\nLEVNcgihqjSrSW7/uVGTHEII5dGox6lGfd8hlEr8DZVOW/+WhfwbR7lFCCGEEEJol6RpJI2QtHmz\nx6aV9J6kb5vdxkr6odn9zbMFhn7J7n8l6QlJK7Wyj8uy583a4vGB2Xb3aPH4ntnj7fY9LlYkySGE\nEEIIoV22vwN2BE6TNGP28InAU7anHXcD3gXWafbY1YCBa7Kf9wLuBa5vvn1JUwMbAq8CW7TcPTAM\n+EeLx7cC3sh+XlKRJIcQQii5WJY6hPpk+27gduCM7G98Y2CXAl6q7IbtMcDVwEzNkm1ICfIIUuK9\nVSvbeBqYStKiAJIWAyYHnhm37XaDKGJZ6kiSQwghlJztgTFpL4S6tTewCjAE2Nf2p8W8WFJ30ojw\n27Y/b/ajrYBrgVuA+SUt2crLr2D8aPJW2f2C2W6yPbCQ50aSHEIIIYRQSyS3eivm+Z1g+ytgKDAl\ncGMRL/2bpC+BH4DtgbXGh6i5SV0nhtj+FriLCUsrxo0UXwlsJqkbsEl2vywiSQ4hhBBCCAWTtAUw\nD6mu+IQiXnqt7Z7ALMArwO7NfrYl8IrtYdn9IcDmkro2e45tjwTeAo4Dhtl+v4Nvo13RJzmEEELJ\nRZ/kEMqo2PZwJWwnJ2lm4D+kWuQ3gKGSrrL9SHtRML4meZSkfwIvSTrV9gjSqPFckj7Knt+NNMFv\nbVL5BYwfTR4EXAJs3WL7hcQ/gAL7JEeSHEIIoeQKrfkLIdScs4AbbT8IIGl/4EJJi9sePYnXTZCo\n2x4m6VZgf0mDgHmBJYDPmj3/FFLyfAsTuhYYCTzW7LkFnQhkJ+5NhbSMiyQ5hBBCCCG0S9L6wArA\nouMes31x1jf50OzWFjPxaO9JQFP2/U22h7bY3+nAQ5J6Nn+97Z+A+9vZdqfFinshhFAmjXqcatT3\nHUKpxN9Q6cSKeyGEEEIIIZRQJMkhhBBCCCG0EDXJIYQQSi66W4QQqlEx3S2iJjmEEMqkUY9Tjfq+\nQyiV+BsqnahJDiGEEEIIoYQiSQ4hhBBCCKGFSJJDCCGEDpA0laRjJfXNO5YQQulFkhxCCCEUSdLs\nwIPA0sD9ktbJOaQQQolFkhxCCCEUQdJSwJPAjcCfgXW7wkVTSAdIislWIdSJSJJDCCGUnKSBWaul\nuiJpY+B/wJ62j7Vtw0tvwPfzwuGzwY2SJs87zhDqgaTLJB1V4m0OyFpUtv/caAEXQmhEkrrYHlvm\nfTTkcaoe37fSEPGh08Be88K6L9iPNPvhQsCd30OfLcHPw8husNyb9kf5RRxqWT3+DXWEpMuAkbYP\n7cQ2ogVcCCEUKrsk/r6kGfKOJVQ/SVN2h+sWgj3fgJ4vwL40L6uw3wD6Tw3nXQ/aEub+Ad7ZQ1o/\nv6hDKA9Js0v6r6RPJQ2XtLukGSSNHFebL2kaSW9J2iK7v7ak5yV9Lek9SYe32OYfJD0m6cvs51tJ\n2gHYHNhf0reSbq74e42R5BBCo5E0B/C87ZnLvJ+GPE7V0/uWNNsU8L8/wzyDoceU8A2wBfatbbxg\ndeDiwTDX1vDtz7Cl7Yp/uIfaVq1/Q5K6AE+T6vGPB+YC7gV2BgwMAvoDxwI9bP8te93KwOe2h0rq\nB9wD7Gj7ZknzAC8DOwDXAz2AuWy/KOlS0kjyYZ2IucMjybEsdQihEfUjHZRDaJOkJaeE/+0P0x4O\nUwjeANbLRo5bZ9+D1G9T2HQzeI5Uo7wocLxrdVQqhPGWBma0fXR2f4Ski4BNbW8raQhwPzA9KVkG\nwPaDzb5/WdJgYGXgZtJo8T22r82e8kV2Gye3k4UotwghNKJ+wEt5BxGql6QNgbuOgucGpgT5VmDZ\nSSbI49hfY59v+2lgWWBDYJCkKcoadGgYklyKWwd2PQ8we1YW8aWkL4GDgHFX5S4EFgMus/1ls3iX\nlfRAVqLxFbAj0Cv78VzA8A7/Y5RRJMkhhEbUnxhJDq1QcghwGrDGvrAu8E9gfeyvi92e7Q+APwLd\ngQcekrZHmqukQYeGY1uluHVg1+8BI2z3bHabzvY6kroCF5BKLnaVNF+z110N3ATMaXt64DzGjxC/\nBzR/7gRvtQMxlkwkySGERhTlFqEt55MS42VtP4c9GvtCOtEJxfYPwKbzw1NbwoVvwx2khCKEWvMU\n8K2k/SVNKamrpL6Slgb+DYwBtgFOIl09GZdnTgN8aXu0pGVIJRbjXA2sJmljSd0k9ZK0ePazT4B5\nK/LOWhFJcgihoUiaDFgQGJp3LKG6SJoV2BhYxfaHpdy2bb8Jx2wE3x4NfUmTlEKoKVnbzHWAJUgl\nEp+RRo9XAfYC/pHV3p9AGgU+IHvpLsCRkr4BDgWubbbN94C1gH2BUcDzjK9nvhhYNCvtuKG8725i\n0d0ihNBQsklUN9lesAL7asjjVK2+7zWlkx+D+b+xy9a67TXpHyvD5ffB1/1gPuxR5dpXqF21+jdU\njaJPcgghFC7qkcPEpG5jYfcLYN1scZCyWASu2BbePDy1uTqmXPsJIXReJMkhhEYT9cgVUGvLUr8C\n6z4B3deAt4BhZduR7c1gk6eAx2ELpF7tviaEUDLFLEsdSXIIodFE+7cKsD3QdlPecRTqHthrRaAn\nDKLMdYiL28+vBBf+CZ6LcosQKst2k+2BhTw3kuQQQqOJcoswIWmaJ2GF/0v3rq7ELgfDLj/CrJJW\nq8T+QgjFyzVJlnSJpE8kvdzssRkk3SNpmKS7JU2fZ4whhPohaTpgJqq0cX3Ix5ewwV3QdQ14Grsi\nvxu2fyXN8j9OUkzQCqEK5T2SfCmwZovHDiQtT7ggcF92P4QQSqEvMNT2mLwDCdVjK+g+I3w0D5xR\n4V0PAboCG1R4vyGEAuSaJNt+GPiyxcPrApdn318OlK0VTwih4cSkvTCRW2Gpt+A07Csrud+s5+y/\ngaOXkroRV05DqCrd8g6gFbPY/iT7/hNgljyDCSHUlahHDhPIVgRbDxiQUwh3TQlfbw6vAB8jrVLu\niYOhNkiK34OcVWOS/Bvbjl+SEEIJ9QMqvmpTqGpLk5bLLV/bt0mw7SWkw0+DO3aFhaaATYDBecQS\nqkcsJFIdqjFJ/kTSrLY/ljQb8GlbT2zR566pltoNhRAqK5scVdb2b1lf4AHl2n4oi/WBm/IM4AX7\nrgWkl8+DxfeCU5Buw/4uz5hCCFWwLLWk3sCttvtl908ERtk+QdKBwPS2J5q8F0s2hhCKIWku4Gnb\ns1Zwnw15nKqZ9y1NK3gK+Iftp/MMZSqp/1TwzAiYbFo4gVY+90IIpVP1y1JLugZ4DFhI0khJ2wDH\nA6tLGgasmt0PIYTOikl7YTxJL8HLM8O8o+CjvMP5wX5pcrj3FDCwD9KCeccUQqPLtdwirc7Zqmiu\nHkIotUiSQ3PL3AHzrAs/zFAFSTLAh7DbSTB0Yzh2MRiRdzwhNLq8+ySHEEKlxHLUJSCpj6SLJA3J\nO5ZO2uImYBm4kyrpm217+A9wcV/oif1L3vGE0OgiSQ4hNIpo/1YCtkfY3j7vODpFmmwkbDYM+Cuc\nmHc4LRwNbJXV0IcQchRJcgih7kmaDFgAeDXvWKqFpEskfSLp5RaPrynpdUlvSjogr/jKbLXbodcA\n+GZWyHXCXku2PwbOBw7PO5YQGl0kySGERrAQ8K7tH/MOpIpcCqzZ/AFJXYGzsscXBTaTtIikLSWd\nKmn2HOIsh2mug5/6we1VunDHicB6khbOO5AQGlkkySGERhClFi3Yfhj4ssXDywBv2X7HqSZ2MLCe\n7Sts7237Q0kzSDoPWKJWR5oFdz8Av3wAu+cdS2tsfwWcDByFtAXSmXnHFEIjqsbFREIIodSis0Vh\n5gBGNrv/PrBs8yfY/gLYqb0NVfliT2sBD15kj8o7kEk4swu8/TSsvzR0QToZ+928gwqhVnVksadI\nkkMIjaAfcHHeQdSAkpUe2B5Yqm2VQe6r7LXH9g+SjtgRDnsOZgN2AWpy5D6EapCdqDeNuy+p3br/\nKLcIITSCaP9WmA+A5l0V5iKNJtcNSZMDawC35h1LAS5+DcY8kr7fAWmqfMMJobFEkhxCqGuSpgd6\nEYszFOIZYAFJvSV1BzYBbunIhiQNzC5vVptVgZdtf5p3IO2x/ctPcNJxMAroCfw975hCqHWSBrQo\nB2tTJMkhhHrXFxhqe2zegVQTSdcAjwELShopaRvbvwK7AXeR2uVda/u1jmzf9sAqq0MG6Yo/wMDp\n4M68QynCoHthik/S93/NN5QQap/tpkLLwVSd3W/aJ8m21YHXrQ+MsV0Ll9pCCJ0kaWdgSds75LDv\nDh2nal1Vvm9pwTHwxuzgWaHvi3bN9MzuJl2yAnR5CLYlTvZCKIlCjlONOJI8D6keLYTQGKL9Ww6q\nsNzi708CU8BXtZQgA4yBsx6GVQTVdeIRQg2KcotJGw7Mm3cQIYSKifZvOaiqcgtJwBY3ATPD7XmH\nUyzbzwEfA3/JO5YQal0x5RaRJIcQ6pZSctSXSJIb3bKGea+HMa/B6XkH00HnAjvnHUQIjaQRk+QR\nQO9s+dUQQn2bC/jB9ud5BxJytcarwFfww/fwbN7BdNC1wLKS+uQdSAiNouEWE8katH8BzM6EK0uF\nEOpP1CPnJKv5q5aV9o7cBGaaDKZyjc5Wt/2jpEE9YE+kj4B3sK/NO64Qak0xK+81XHeL7LWPAAfb\nfrDEYYUQqoikg4Betv+V0/6rr8tDBVTj+5b0NLC/7QfyjqWjJC04BTz1FfSYHIYC/ajVD/EQchbd\nLdr2NlGXHEIjiEl7AUlzkY75D+cdS2fYHjYanrkGvgIWA1bJO6YQ6lmjJsnDgfnyDiKEUHb9ieWo\nc1FlLeDWBW7LFkupaWPhnCPh6+zuHrkGE0INKqYFXKOWW2wJ/MX25iUOK4RQJbJllb8Getr+KacY\nqq7soBKq7X1Luhc4y/ZNecfSWZK6dYGRz0Ov/mle0XzYseR6CEWKcou2RblFCPVvYeCdvBLkUAWk\nTW+WlgWWAe7OO5xSsP3rWDj/0HRFVMB6eccUQr1q1CQ5yi1CqH/9iFKLxiVNB1z2DTw+JTxi+4e8\nQyqhC2+DWZ+BVbBPyzuYEOpVoybJnwBTKx1EQwj1Kdq/NbZ1gMkHwagf4bq8gykl2x+MhfuXTldL\nQghl0pBJctYnczgQTdlDqF/R2SJHVTBxbyOAh2Eq4H85xlEu5wA7Z6tKhhAKFBP3Cnv9zcDltm8o\nYVghhCohaSSwsu3hOcZQVRPYKiX39y1NA3z2JUzRC74zTFeri4i0RVIX4HVgG9uP5h1PCLUmJu5N\n2nBi8l4IdUlST2B64J2cQwn5WAuYYii8aBhebwkygO2xwHnAznnHEkK9iiQ5hFCP+gGvZIlEaDzP\nAEdcCw8A9dwe7TJgnQulpZH+gxSfaSGUUCMnydEGLoT6FfXIjcwejj3wLHifOk6SbX8B3PQSnAvs\nDeyac0gh1JVGTpKjDVwI9SvavwVIk7PrNknOnHshzJpdMtkuq8cOIZRAIyfJ7wBzS+qadyAhhJKL\n9m85q4LuFtAYSfJTP8Mn18GrQA9gy7wDCqGaRXeLwrcxEviD7XdLFFYIIWdZS6yvgd7Z5eg8Y4nu\nFvnG8Sqwie26PmGStH0f2Gk4LEXqeLEotfrhHkKFRHeL9kXJRQj1Zx7g27wT5JADaSqyvsHZyVJv\n6n8kGeCaEdBnRFooayFgibwDCqEeRJIck/dCqDf9iXrkRnUB8CrSSsAswPe2v8s5prKz/T1w1UZw\nLzA/9vN5xxRCPYgkOZLkEOpNdLZoRNLkwLqkpZo/ojHqkZs77zn4k1JHjxBCCTR6kvw2UW4RQr2J\nJLkxrQ5MC7yA/RYNliTbfhV4A/i/vGMJoV40epIcI8kh1J9IkhvTxtnX67OvDZUkZ84hVuALoWQi\nSY4kOYS6oXTJfV7gtbxjaXQVbQEndQfWy+6NS5J703hJ8k3AQpIWzTuQEKpVtIArfBsCvgHmsv1V\naSILIeRF0hLAVbYXyzsWqJ5WaJVW8fedlmO+EeiC3S+L4V7gRNt3VyyOKiDpWGAKw3XActin5R1T\nCNWokONUt0oFU41sW9K40eTn8o4nhNBpUWrRiOzhwOJIPZo92ojlFgAXC578CXadAroh3YD9Xt5B\nhVCLGr3cAqLkIoR6Eu3fGpn9NUC2kuqcQMMlh7bfNrx4LjxN+ozfPu+YQqhVVZskSzpI0lBJL0u6\nOqs1LIe3iSQ5hHoRI8kBUoL8me2f8w4kJxceB1Nm32+H1NBXjUPoqDb/cCQ9AHS2YPky24OKfZGk\n3sAOwCK2f5Z0LbApcHkn42lNukwXQqgHkSQHaNxSi3Fu+gzOfB2GL5wGgdYGbs47qBBqzaTOLlcu\nwfabOvi6b4BfgKkkjQGmAj4oQTytGU70lQyh5knqReqT+27esYTcNXSSbPsnSVfuC31vT0nydkSS\nHELR2iu3OMJ2l47cOhOU7S+AU0j1ZB8CX9m+tzPbnISoSQ6hPvQDXnattuwJxZOWQzoWqW+LnzR0\nkpy56H/Q90fYH9g272BCqEXtJbO5fNhImg/Yi9TncnZgGkl/L9Pu3gHmlDRZmbYfQqiMKLVoPP8A\nDgI2b/F4wyfJtoeOhRFTwRvYn+cdTwi1aFLlFn8DhnZi2515/e+Bx2yPApB0A7ACcFXzJ7VoBt1k\nu6nYHdkeLeljYC7SqHIIoTb1A17MM4Bs8YwBecbQMFIHiw2ye0Na/LThk+TMhaTuFrfkHUgItagq\nFxORtDgpIV4a+Am4DHjK9tnNnlOyZvXZJMVjyljSEUIoM0lPAPvZfjjvWMaJxUTKupM/Ag+SBjfm\np9mHmaQPgOXd4P2BJU0NjAT62S7XvJ4QalIhx6lJlltIekDSP0obVvtsvwgMAp5hfM/TC8q4y2gD\nF0INk9QFWAx4Je9YQlKBZak3yr5e3yJBnhyYkfJN9q4Ztr8nrby3dc6hhFA1SrYstaSxwEDbR5Yo\ntpIp8Ujyv4Eetg8oxfZCCJWltCzxg7bnyjuW5mIkuXw7AN4nzVlZBvvpZj9aELjD9vxl238NkfR7\n4LrzYMEdYU3gReyReccVQt46PZLcQKLDRQi1LSbtNZI0urMysCfpimNzUY88oWeBr7ukuu1bgZ1y\njieEmhFJchLlFiHUtliOutHYb2GfwcSXQ/uQuhYFIGuJeNERMF320LZEN6cQChJJcjIcmE/pEl4I\nofYUPpIszVzeUELOYiR5Yld9AEt9BMOAWYF18w4ohFpQyHruA4rNHauxhrkdXwACembfhxBqSz/g\n6HafJU0FvIr0MrA+9tflDixUXB/gxryDqCa2v5J0y74w7dWwIPBP4L95xxVCtStk4l6xbLtrx0Mq\nTKknhkh6HtjBdsv6thBCFZM0Jenktoft0e08eVfgLOApYLlWLtWXOraYuFf5fT8N7G77iTz2X60k\nrdQVLhoNc3eBKYD5sGNtgNCwCjlOFTKS/GB2K1T1NV4uzLi65EiSQ6gtiwBvFZAgdwP2ze6dWO4E\nOZRBuqy5JPDcJP7/otyidY+MAV8Kl28HjwMf5R1QCNWukCT5gRosn+iI4cB8eQcRQihaofXIG5ES\nqLeAm8oaUSiXpYCnSUneCi1/KGlaYErg0wrHVfVsW9JF20Pf7ezL844nhFpQSJLcKIaTDsAhhNrS\nfpKcRiD3z+6djD2m3EGFshi3gMizbfy8D/CO4ypBWwYBwyT1cNTjh9Cu6G4xXrSBC62StJyk/SX9\nQdE6qRoV0v6tG3B99rwYRatF6URn/Cp7retNlFq0yfanwD3A5nnHEkItiCR5vCi3CL+R1F3S3yU9\nCVxN+vA9HRgl6XZJ+0jqny2HHPLV/kiy/Qv2scAS2D9VJKpQaouTjtGfAI+08ZyoR27fhcD2eQcR\nQi1o7wN+EPBiMRuUNEXHw8nVe8BskrrnHUjIj6RZJB1GWoxgG+AYYAHbu9heivQhfCmpjdJ/gY8l\nXSNpe0m984m6cUmaiVSDWtgyu3EZvtMkrSfpAkmDJa1ewV1vnH29YRLlMpEkt+9eoJekJZGmRFoy\n74BCqFaTTJJtb237ZgBJB7S3sSzBrMn+lLZ/AT4A5s47llB5kpaSdDnwOjAH8Gfbq9m+xc0+kG2P\nsn297Z1sLwAsTbp8uQrwpKS3swTiL7m8kcbTD3glalArx/bNtv9JWt54kwruehjwJG2XWkAkye2y\nPRa4uBfsBXwI3EkMDoXQqmIuFR8rqc06JqX2StcDa3Q6qvxEyUUDkTSZpL9JehS4AXgFmM/2jrZf\nKWQbtt+1fYntv5NWsloPeBU4U9LxUY5Rdv2I5ag7RNIlkj5RWlil+eNrSnpd0pvtDI4cQuo5XRn2\n5djLYd8/iWfFktSFuXQUrPNNGhiamXTcCiG0UMwH+KPAJZJWbfkDSV2BwcA6VPKgWXrDicl7dU/S\nFJIOIo047QKcQkqOT7Ld4RUXnbxi+zRgOeAPwDU1XIJUCyZdjywtRpyotOVSYM3mD2TH8rOyxxcF\nNpO0iKQtJZ0qaXYlJwB32n6h8mG3TmliX4wkF8D2+8BjB8Fz2UM75xlPCNWqmA+P9UhJ5H8l9Rv3\nYHZgGgRsAFxke4/ShlhR0eGizmVJwFXASsA6tgfYvsH2r6Xcj+3PgdVIi+vcK2nGUm4//KbtJDn9\nmz8NvIw0dSWDqgW2Hwa+bPHwMqSFWd7JStAGA+vZvsL23rY/BHYH/gRsJGnHykY9Sb2AX21/lXcg\nNeKiC2AB4DtgFaRogVpnJE0t6XxJIyQdHJ9DxSu4T7LtLyWtCTwB3CFp+exs9GJgM+BKoJoOmB0x\nnPQhEepQdkL3H2AGYE3bPyPNDcwCdAcmb3Z7AfudVjayFvA7oCvp72fc1+uxn27+VNs/ZSVKxwCP\nSVrL9ltlensNJytlWYy2R5J3JU3qewf7+4oFVtvmYMJJkO8DyzZ/gu0zgDPa25Ckgc3uNtluKkF8\nkxKjyMW5/Vc4934YsmqapLw/la0xD2UkaQngmi7wTF/Y4aWUp70p6TrgdNuv5hxixUkaAAwo5jVF\nLSZi+71sQtLDwJ2SngK2BoYAW9fB5JmoSa5ve5NGwP5g++fssYGkD4iWtiedALa0AbBdK4+/SRq1\nnIBhfuAwpQ/vhyVtaPuxDsQeJjYvMKrVRRGkqUgjngAnVjKoGleyY7jtgaXaVoEiSS6C7V8kXbYJ\nzPAZ3Amcn3dMofOywYM9gYOAvcfA30j/v+cdACucmO7fL+kF4FTg7jrI3QqSnag3jbsv6fD2XlP0\ninu2X5S0IXA7aRTnFuDv2YzZWjccmFeSGuWXplFI2oSUJK/Q4nLscNLqXT9nt9HZ1/fb2NQdpCVv\nfwXGNPv6TCs7nRa4D/jCsJNSMn6TpF1tDynF+2pwk6pH3oZ0+f0p4KGKRVT7PgDmanZ/Ltr+W6gM\n6Q5SZ4sjsFuWhzQXSXLxLvocHhfM1WzgINQoSbMClwE9gGVtj0AaDawL7HYC/OMEOP4YWPgQWJ80\ngPAfSacBV9r+Mbfgq5TaygUlbUXbowrjVj5annS2MsEfl+1BJYyx9QBSHqsybPcLYMGspjTUAUl/\nJHVeWd12UX2/O7njxYBbSR/eABesBFc+khYnORM4KU7GOi4bBZjC9kEtftCNlFT1ATbC/m8O4WWh\nlOc4VSpZb+9bbffL7ncD3iBdcfmQdJKxme3XityugSPobJmFtBCpLeNXwCzYoyexz/OAl22f3eH9\nNSBJ9wEX2h6cdyyh47pKa4+Fi0iLxRz52zybVGbYHzie8RN1RwLLK/2Nr0IaQFoWuAA42/ZHFQ6/\nopqVXRze7vHZdqs3YGwHb2Pa2mYpbyn0smz3GdIZWNnfQ9zKfwMWFXz6Xxhq2LniMcBUhmMMow02\nfHoHbEszktAzAAAgAElEQVRapOdcoFve/0a1eiOd+GzWyr/5ZIZtDbcZuuYco/P+d5pEbNeQPiR/\nJn1obpM9/hdSovwWcFCu7xsOzv5uLitgn/8D1sr737XWbqQSskfzjiNuHbsdCj1WgqbZYPTCaa5N\n28+H1QzPGx50Nkja7PdgQeBs0mTeo/N+X5W4FXKcmtRI8taTzK7bZtuXd/C1BSvjSPJ1wI22ryn1\ntkNlSZq9CzxxBvy66/j+qX3JYxKXtCgpKf4jsIbSBNjrSCeWm9j+tuIx1ThJbwAbusCe1nmo9pHk\ncinZ+5aeB5YA/op9Wzv7fANY30WOeje67OrBW8BGticuGwvVSZryBjj0ENivL3Q7H+gJu2Kf087r\nugC9sD9r/ceaCXgNWNp2XZcvFXKcajNJrnZlTJKPA76zfUyptx0qR9K03eDRfWHG42E2Uu3xqtjv\n5hkUsDLZ5WdJk5HO3JcmtaP7ILfYaozSxLxRwHROrcqqUiMnyXS23EKanzQh9ltgJiZRM5tNVvoB\n6OmoqyyapP2Afrb/gTQLMC/243nHFVr3q7TeWTDoGJjuRGAreKELHAncTGfmh0l/BZ4V7AFMaXvP\nEoVcVYopt4gm+xOLDhc1TtJkU8Atm8Acx6UE+U1Scppfggzjapuamt39hdQ2cTDwSHYGHwqzKPBm\nNSfIjc72wA4nyMmK2ddbJpUgZ2YDvooEucMuAv56ZVos7F1gMOkkPlQZSdPPCf+6Eqa7D17dBtbv\nAkti39jJBHk20mfRm8+m3HBLST1LFXc1sd3kArvvRJI8sVh1r4ZlvZAvmAK4FMYoTfpZmdTTu+o4\nOWED+Hje1CKua94x1YhYjrrepbK9OYF22zQRnS06xalryLVbpXKwd4G5gY3zjSq0lH2+XfEJvHEb\nrNI/lQ/eTGlKAroBdwFTLZlKOF6h9te+6LQ2k2RJr0napaMb7uzrcxSr7tW2gcBiX8E6k6VZuwOo\n9pm60kyDYal5YKEV0mqAoX0Tt3+TVkWaPJ9wQkuSBmaXNTvO/gD77QKeGUly550xFnb8IvXOBdg/\nKxEL1WNvYCZg51ntphIlx4k9EnsDsv7yF8LMwO6SupdsH1VC0oAWix21aVIjyQsBnVnCsLOvz8v7\nwCyKD9uaI2l74O+k+t7vsYdif5J3XO2yP5sMjrwGeBf+tqm0V94h1YD+NE+SpT7APcCbSFPkFVQY\nrwTlFsWIJLmTnFZge6V36nbyMbA4sHquQYXfSFoGOADYtMxlZhcCHy8HC82Sfg82LeO+clFMuUV7\ni4kM6OCJZM2efdr+VdJIoDepDVKoAUrLRR8F/NH2p3nH0wHHzAJ9roVt/w9OOUh65jj7kbyDqmIt\nyy32IZ30N2H/lE9IIUd9gEfzDqIOnP4tHD4GTuua+uruD9ydd1ANTZr6mdS3/DRgJ9vvlHV/9s9I\nZwDrrQ1DLoF/SbrCtdrloZMm1QKuFCvoHWH7iBJsZyLlnDUu6W7gVNt3lmP7obR2l9a8CIb8lBYL\neSLveDosTZS5/TRY/QL47huY6f1I+CYiaWbSCewMto00I/AeMCXQH7utVfgqrpG7W1TyfUtqAo6y\nfV+l9lmPsi4hw/rBzi/BJsDp1fT31HBSInb5xrDlZ/DgQ/aACu23G2lOD6TBiH1s31ORfVdQIcep\nSY0kr1qCGGr18lfUJdeIgZKeg2tPgGn2SEvo1m6SbP+CtNEecNmRMMWXcDoxcaI1/Ugrq407w9+V\nlCDfUU8f6EplIysAK5GORzOTVkH9jDTB+EHgcVfpcsJZzV/xLeCkVUj9wx/BHlPgq6LcogRsj5V0\n5suwLfZmeccT2P5c2HIEjL0WKleGl63WZ0DSf4B9SeVsdaFZC7j2n1urI+hlHkneD5jN9j7l2H4o\nna2lA5+E416Ez7rD/Njf5B1TKUiajrQk8HGVWJynlkjaG5jf9q6kfsnvAb1IkzQfzDe6CXXkOCVp\nSWAnUi3gNO08/VtS26bzbD/fsShLr1PHZ+lR0snB37CHFLCvyYDvgGmiJWDnSepBOuHoF73bcyT9\n7ll44i/Q/QL41/r2KfmEoclJvw9ruI4GIaDzI8mNbDjje3SGKiVpsjnhkPOB7nBWvSTIALa/kbQh\n0CTpBdsv5h1TFekHPJl9/xOwNbAW8FBeAZWCpAWAE4D1s4eeItXZPkWaUDyKVHc9AzAHsAzpOLUD\nsIOkG4EDbb9Z4dBLR5qDlCD/RFpmuhBzAR9Fglwatr+WdCWwM3BI3vE0JGn6L+H6TaH7PnBfXgky\ngO2fJZ1FmvexTV5x5CWS5NZFuUUN6AdHzA5Tr5k+UCe9FGcNsj1U0p7A9ZJ+b/vrvGOqEv1Iix+Q\nNc+/LbvVuqHAF8BhwJUFTNC5FkCps8cWwG6k3qa13Jlng+zr/yh8qfYotSi9s0h92492zIuouNEw\n9/Yw29Lw+YGwTt7x7ApXnQ3PS5rN1d5StcRiMZHWjQDmVfSIrFqSer0De50CdIFLsT/PO6ZysH01\ncFdfePRXaY2848lbttjKoqRksN78G+hj++hiZrDbHmH7KFKyeHC5gquQjbKv7ZZZNNMHeKf0oTQu\n28OAZ4BUlywtjLRurkE1kMlhmVtgxK6wYu7deqRtzoKXVkmTpXfPNZYcRE1y29v/HFjMtdBntwFJ\nOqM7dP8Zngfuw34r75jK5VNpo3VhyHrw80GwLA1ceiFpQeAu233yjqUQjdzdAjiCYibupWVxPwB+\nAWYqtHxK0jHAz7aP7Fi0oTVKJ+Un/ASbTQ6vkq5yzI39fc6h1TVJ/YD7gZVsv553PEirA3cPg88X\nSo/0do3/DjSbuHd4e8fnGEluW5RcVClJiwCbjYZDsM+v5wQZYGa44SK45XSY/B64J6vbbFQTr7QX\nqlIHFhP5gVQycmKR8wui3KI87gYmnyKt8PYYqRZ+u3xDqm+SpgauA/atigQ5uRd4YUGYceE0Sbrm\n65KLWUwkkuS2DSeS5Gp1MqnrQ12WWEzEHtsXNjkTXtkaZnoP7iJ1v2hEKUmWtkCaIe9gyklSu6UT\nkqaXdEMl4ik7+2vsc7APLfKVkSSXQdZi8UxgT+DE7OF9s37uoTzOAp6wPSjvQH6Tfg9OBjg7raK8\nd1b21hAiSW7bcGC+vIMIE8ouAS5IOpg0DvunjWHAljBqC1jsp0Z7/+P1Xy21PbsCGFrnH9hHSbo7\nWzxlIpKWB15gfDeMRhVJcvkMAgZMBy+SalLnBjbON6Q6JB36b+k2YDnS1ZRqcx0wclWYe0YYTQMd\ncyJJbluMJFcZpVWA/gP8y/bovOOpOHvUv2G5MTBqHvgx73By0u9w+EP2/dXUd9uvK4HVgBclrdb8\nB5IOIC0mMitppK8hKfXJ7gE01Iz7SrH9HXDZt7ALcFL2cOUWtWgE0uqvwREXwtpHwtFVWe+bjrOn\nALf8Hi4mLS7SEIqauJdNmtkTWBroCbQ65G677MllBSbuDQCOtP3Hcu0jFEfSLjPB9h/B6V3hGhox\nUSZ19iBNWNyuHpcKbYukqQWjfoJu3dNiUPNij8w7rknp7HFK0jakqwaTA8eTWh1eAvwZeAvYpJoW\nERmnUhMWJS0K3Gh7oXLvq1FJmhd4amtY4FLYGzifWGSkNKQeP8Bry8Fsq8Itp9nr5R1SmyRhOyu1\nGAZsafuxvMPqjEKOUwWPJDe7tLcz8DvSMrBdWrnVy0zuKLeoIpKmBw6/Bbp1hcuArXIOKTe2R5Em\n0Fyc/bs0isXmhG+7p5Pzq6s9QS4F25cCvwdeI7WIG0FKkK8ClqzGBHkcSQOzwYZyilKLMrM9HHjk\nsrQC4mGRIJfUUQfDbHPCqPXH9wivTtmIqtNS8adRw6PJkgZIGljQcwsdSZbURLrMuQtwibO1vcsl\n+/C/CFiMNGq0re0nmv283CPJXYHvgZ62G/XSdtWQdMq8MP/bsC5p5bG5sX/IO648STqbtBRvQ5ww\nzCzttjqcdlVKkvtTA0ukluI4JakLaSW+cR9KnwGr2h7a2fjKpYIjybsCfW3vXO59NTJJq5Im8fV1\nrfaNrTbSko/B0xtCl/Nh5XXtmlkxVNI0pJPT5Wy/nXc8HVXSkWRSicV/bV9Q7gQ5czpwh+1FgP6k\nkZSKyc6W3gV6V3K/YWLZcr1b3Qvds4fOafQEObM/sEJXaX1S66C69hnM/zqcDRxUCwlyKUiaE2gi\nJcgvk5LlXsBTkv6ZY2jVIkaSK+MBYCzwp7wDqRePwzebwvd7wq21lCDDb7XqF9IA9enFJMm/kJLG\nspPUg9RI+xIA27/mtCRvlFxUh5MWhEv7wBrAz6REqeHZ/n5V+Nf0MPg9uIn6XyGy33NwJ/bxeQdS\nCZL+Sipx+wNwPrCM7YNITfC/AM6TdJ0atx0gRJJcEdno8RnAHnnHUi9WgG1Hwt0Hwv/lHUtHHAr/\nFWypOm/FWUyS/CipFrkS+gCfSbpU0nOSLsxmMVdadLjIWXaZr/9TMIZU7345sQrib+6DJ7cG9oLV\nxsCmecdTLtkS8f1prIVEbga6kSbn7Wz7ZwDbjwBLALeRlnF+Ib8QcxdLUlfOVcDykuZDEtJKSNVd\nR1ulJC1FmleyG+mqdW2R9jgSnlgx/e3tlHc45VRMknwwsIKkf5QrmGa6AUsC59heklQbfGAF9ttS\nrLqXo6wu/FRgvx5p0tL6jG9DFADsjw+Gvd4EBsH5SDPmHVKZzEI6Xn2YdyAV9CzwO9tDWv7A9ijb\n6wL7ALNXPLLqESPJFeJU4nYxqY/vCsBDwJlI3Sf5wjABpX+vS0itTD/OO54Oeh7odib0FuwuafK8\nAyqXbkU8dz3SeuKXSdoeeAb4qrUn2j6yk3G9D7xv++ns/vW0kiS3mJ3YVOQSqIUYTrq0GfKxLel3\n7IZsZu3NOcdTlWaA88+G7TaC3y8L5y5an83++wEvV/ukoaybw4ASbW4Ft9MH2vZpkh4u0f5qSja5\nuxtpIm+ojHOA52eAw76AoaSJ9RsBV+cbVk05gJTjXJl3IJ3wCPDkErDsvPDh27AZqetU3Smmu8XY\nQjdqu9OLlEh6CNje9rAsGZ7S9gHNfl722dOS+gPX2F6snPsJE8vqLN8A1rH9bN7xVD1pgSPh1Ueh\n2+2wSrfSnzDmI3V2OGRe6D4CetjePe+QilGpLg/VRpKBIyjP4MW4ffwOuNx2/3JsP7RO0rXAM4av\nSbXyTwPLUuUnsLmTJr8frvozrDoG+tt+P++QOkXaELj+RvhkQxgx1l4+75AK1Www4/D2js/FJMkD\nCg2gFAdFSYuTWsB1J5U9bNN88l6FkuRpgU+Aqat9BKveSDoemMX2NnnHUit+lPZbCPb8HE74wT4z\n73hKIk1eu2VT+H4I7DvGPj/vkIpRzHFK0lTuZNeWUmyjFCp0fN4A2MrVvABDHZK0MPDQ5rDEVWmO\nwAzACtiP5xxaVftROnRlOHITeH/f1MK0tnOKVA75+jcw/wzw85iUJ9VUfXUhx6miVtyrJhXsw/kJ\nsITtWPa0QiT1IY1O9LfdSDWonZZ9gD1C6l/5Vt7xdEqarPc4sOys8MEnsLFr7IO4yCT5U+Bk4Kxi\nE12lFoC7AvvanqX4SEurQknyvsBctuu+DVW1kXQ+8LXThOoDgSuwKzFfqTZJ854Ab9wN3e6CP3Wz\n7887pJKQtgWWnQzW+RVWrrXPnFL3SW5U0Qau8v4FXGDoi3QAjbWqXKfYfh04mjR3oNVl42vIAGDZ\nJ+GrT9P9ei+7uR04FvhY0iBJa2XtMFslaXpJa0saBHycvfb2CsVaDWLSXn4GAtvtDTeReuXulm84\nVUzSs3DJSdDtJLi5bhJkAPsS7B1/hRdJ9el1J0aS29/PVcBdtgeVe18BJPUC3gIWNQwBVgT2oF7K\nByogW6HtfuB227XbDUS6B1htKXjlubTK56l5h1SsYo9TWZnZUcDapJaHY0l/D++TeiOLdHl7TmD+\n7P4YUju4w1wli6xUaCT5duB827eUcz+hdZKOAPo4RpAn6Wdpo9VgyPrw477Qpx5bmEo6EfjK9rF5\nx1KMQo5TbXa3yCbqGVgkmzw37v4k90nqO17rI1jNRRu4ytoJuNFppcMVgS+BS3ONqMbYHitpG+Cp\n6aS7vrFfyjumoqWSm1XegO+fh9lIqzvVPdsvAutKmhvYGlidtNrpgi2eOprUu/5u4LKanwTUMb2J\nkeQ8nQwMk7SE7Ubu1T1J28IGv8LYXWG/ekyQM0NJi33VnUm1gHuIlBT/2Ox+IWpzaLptw4FV8w6i\nEWS9FncjJQYDs4fPJS2BGYpge8QG0jXD4Kk3pSUXsF/NO6ai2COQFtgQzjM84Qb7HbD9HnAkcGT2\ndzE7MBPp+Po58IHt0TmGmKtscZnexEIiubH9raSjSEul12WC1FnZ/Jo/bw1/mgLquVXjK6Se7XUn\nyi3a388fgeNsr1jufTU6pUkAf3OagPQmaSn03sSkyQ4ZK12+LvxjHnjnbJi31mZTS5qddPBd0Pbn\necfTEY3cAq6c71vSLMBQ2/W6eE5NkDQZaRRxV9v35B1PNclO5O4G7rN9fN7xlFO2IvKoT2D5meEd\n7FbX0Kg2MXGvNKLcogKyA8o+wCmktewFXBkJcsd1gX3Oh1HXQ+/zUs/aWrM3MKhWE+TOkDSPpI0k\nbSBprrzjqUIxaa8KZIvdHASceJ00GdJGSMvkHVeV2BboSSpLqWu2f+gFP36RVuLbMe94SimS5PZ9\nBEyfnSmF8lmDNAHpXuyTgeVJs/VDR9mj5oDdzwD+AwdfJ9VMlxZJPYHtgP/kHUulSTqFVOZ1HWm1\n0RGS6v6DtkiRJFePG4CfHk8rrg0BDs03nPxJmgM4HtjW9q95x1MJU8Ibr6RvdyddYagLkSS3w/ZY\nUt1bjCaX177Af35btMV+AvvtfEOqC4M3gTtXhC6XwCMD04h9LdgFuCWrzW0YkjYjjaADvE5adbIL\nsLekzXMLrAMkDSxmEaoiRZJcJbJj9n5nwB9/hJ+BtZEWyDuuvHwnzdQbbgbOcS1Omu6g9+H+p+Az\nYA5g47zjmRRJA7KVnNsVSXJhhhNJctlkba8WBa7JO5a6kz7Atj8DXnwMvjsi1XtXJ2k2pGtfkVLb\nPzgx75BysD3pisrqthe1vQjwZ9KEve1yjaxItgeWa0lqIkmuKrYfGQvP7p/65QqoqeXjS0bSGXDj\nNLDUt5NujFCPht4O72bf700VD8jYbrI9sJDnRpJcmKhLLq99gDMbebZ+WdkfTgu/+xbWBA6TtHze\nIbVhX+Bvg+Es4DHXWkeO0ugP3OxmCw7Yvpe0aMPiuUVVfSJJrj4Hngfzf5G+34ZJLIRTr26FI06F\nFQfB6Gng8rzjqbChr8E0pO47vwf+kHM8JRFJcmFi1b0yyWq3/gqcn3csdc22U/nK9sC1kmbKO6QJ\npEVkdvoFOAlmIbWVakQ9gddaefyN7GchiSS5yth+/VcYsh+8R0qWtsg7pkr6QFr7UDj0SOB3sC32\nsLxjqrA3DL2/SlcAjyQds2pe4yXJafbtDdmHcqGi3KJ8dgeuNGyBdBopaQ5lkq1OdiVwTZUtW707\nMPVZ8NJoeMP2E3kHlJMupNaHLf1Cuozd8LLf2zkZf2k3VI8jBsH0d6a/5wvyDqZipIWPhBsWAHaE\nY7CvyjukSrP9E/BuT/gf9uHYn+YdUyk0XpIMO5BajG1QxGui3KIMJE0DbL84nAscAuwJ9Ms3qoZw\nKEB/uJRqSJSlaYE9xgKHwbSkWeFhQjXV47rM5gQ+s/1z3oGECdn+6Fc4bS1YhtQeriH8Hla+AzgL\nbusCh+UdT45eARbLO4hSKjpJltRdUh9Jy0paJvu+ezmCK5PB2ddNi3jNCKC3pEY8qSinbYGmF2A1\nYGbgWeCufEOqf7bHvAyPfAlbnlwdkyWXBLpfA69+B1+TGvA3ssMljWl+Aw4HaPl4s583kt5EqUU1\nOxlYXdLv8g6kEiT1eRaOmgbWmAU2JXXEalRDgb55B1FKBSV9kuaUdIikh0gfYm8DjwNPZN9/LalJ\n0sGq/svlN5IuXQ5AmrWQF9j+AfiKtDRsKIHskuleveA0YP/s4WNqbVW4WtUXmgbDmBNh4+ulXXIN\nxn4QmGdH+Ak43vE7oFZuk/pZo5Vh9CGWo65atr8Fxi1XXdeyAcLBwPGv2U3Y3+cdU84aayRZ0hKS\nbiEdkI4EVsy+v4/xje7vzx77I+kP4x1JN2dtvapPWi7xTtJ736iIV0bJRWn9H/DR57AQ6fLpUFJv\nyVAJdtMKsN9hwJFw5kvSknmGI1j0e+hBOqY0LNtdOnLLO+4Ki0l71e9C0tXXP+cdSJkdA3wKnJp3\nIFViwpFkSUirINVsO7w2D66SLidd/l6ZNNFnLWAG24vYXt32prb/Znu1rJdnz+w5VwGrAM9Juqzs\n76Bjrs2+rlfEa2LyXolkS1D/i7QE9UKkesvjGvwyVR5O2wWu7gtdjoUHvpKmzzGWA4ETbTda6UAo\nXiTJVS5brvrALnDyL9JuVFs3nc6SFugqrU0q29wmrn795k1gTklTZveHkAZSi5kDVlUmNQKxJuky\n+Gy2t7b9P9tft/Vk219nz9kamBU4INtGNbqF9J/21yJeE23gSmcFYEbgZuz9gYUZf+ISKiUNQe5w\nLrz8PEz15zRxsuIk9Qd+BwzKY/+h5kSSXBtuXAhmHwxnAjvmHUzJSIu8B89MB9fPCFvZ/jzvkKpF\ndnL0FukzHVLVAYxfRbTmTCpJ7mP7lKwetyi2f7B9MtU68mp/h30jqWVJoWIkuXT2BU77bdTQHkaD\nrG9fdewfesBf+8PKT8Nukn5fkf1OuBrTAaTfh2L+HkPjiiS5Btj2unD0IcCP8C+kpfKOqdOkXr/A\nrVvAdH+Htz+DprxDqkLNSy4GAV8Ay1G9i1hNUptJckeS43Jso4pETXIJSJofWAm4NO9YQsZ+d4j9\nGLAzMETF9RDvqPWQHr5M2hxYAzivAvsMNU7S5MBMwPt5xxLadzycPg98cHiab3AP0hJ5x9RhaZLe\n9UfBfL/Ct1vA8lEi2Krxk/fSRMZxC4XV5GhywRM+JM1Y4PMqMxJVeVFuURp7ARc4ZgFXHdvXA/8F\nrixru8M0ivxv4A8XpsT8fNvflG1/oaQkLSzpXEnXSdquwrufB3g/atdrhO3RsPSV8P2lad7SvUi9\nc46qeOmYddb9MOACGLsWrLxc6uIRJtayDdzZwK/AhrX4f1/MB+GLklae1BMk7QM80rmQqtbHwDRK\nCx+EDpA0A7B577R4SKhOBwFTCw5FmqrkW0+j1KcCS38Enz+WRhzOKPl+QtnYft32zqRJS2tUePdR\nalFjnrA/mhyW3wdGXwNPASPzjqkDphoJS20J/Bn2OMR+Pu+AqtiEbeDsD0hLVe8OfJZTTB1WTJLc\nE7hX0uGasJ4QSTNIupXURPyDUgZYdlIPpA3be1o2e3U46SAdOmYn4OYRcAXSNUjRd7rK2P6lN2ze\nE/b+J3z5mXQi0swl2bj0f6S/oT0BtoSngWtsf1KS7YeiSLpE0ieSXm7x+JqSXpf0pqQD2njtX4Hb\nGb84U6VEklyDRtgvd4H1NoelVINli4If+8AXM8CgQfbZecdT5YYDs2Qr6ib2wdjn1GIf6WKS5GVI\n7T0OB+6XNBuApJWAF4G1ST1Oa2eVnXRJ+TXgeqRCGmDH5L0OymoJdz82TXQYQOp88l2eMYXWjQC/\nDi//BN1XgP0ehfeQTkeaq5ObfhWYGrjrYRhwXzqmnNz5iEMHXUqLDkTZIj9nZY8vCmwmaRFJW0o6\nVdmJre1bbf8F2KrCMUeSXKNG2f8DDgVuy64q1pL9x8CUr0Cly4tqTlYK9Trp+FHzCk6Sbb8C/B64\nnNQ7+QVJZ5F64PUCds76JtdObWEqur8ju7dJAa+IuuSO2xx46SDYLLt/BrX0u9JI7A9mslcaBCvu\nC89sCJMfDHv8DG8g9ezEdt8AFsVe84+wLHCX7Uh4cmL7YeDLFg8vA7xl+52sndNgYD3bV9je2/aH\nklaWdLqk84EHKhx2b2K1vZpl+wLgNuD6bLW66iRNPf5brUKadLaZowtToYZSJyvvFbUKStatYhtJ\nQ0k1JrsAnwOrZkl0LRpMOjvcFOnwdpZFfpvx/f9CgbLynH3+njoYnEUaQY461GpnP7YTLD2VtMo5\ncMXVMOU7MIcnTqzGS//X6wGvYg+b6MfwM9JxpL6pA8oUeei4OZiwZvR90gnNb5yWEX+wvQ1JGtjs\nbpPtphLEFyPJtW9/4AbgnG+lA6dNVzT2xB6ec1wgTUdaTvtPSIsLVgcuBja1/f/t3Xe4XGW1x/Hv\nL4GEAKGDtIQEEy4gTS4dvAQ1gKGJ0qWIV6UJiCgCV0lsV7lIuUgT6SjlUhUQUUoAQalBSAIindBL\n6DVk3T/efcjJ5JycmTl7Zu+Z+X2eZ56c2TOz95ok5z3rvLPe9bZiLXVRJjP74r1SkDSGGn/u1LyC\nXdIWwPeyu2+SNoU4TN1+82oxE0nbSo6m71IRl1vUZywQ58Hns/unEvFKkQFZ9faMuOkOGPZ06md8\nk6RDs4/lk67dldKMy9+AK0jbtWaHJUmflXQFcC8wH7B+RNzfxLdh1clt57CImNDtNjGn0zpJbnHZ\nx/FfAf79iFTXvjVwE9IKhQaW6uynktbOjNg6jWG/BsZFxA1zfa1V6n0mWRqENK654SQRMbH7uFTN\na2ppATePpKNJ5QlDgN2BUcB12df3SmqdeuQu6eOTS7N7u/TxbJdb1Gf/gXDSAHiSNAt5XNEBWW0i\nImZEnEGaVfwiaV3CiOzh85EeI5VerU9awXzLYtJQSfuTBswTSWPFCtnH9v9q9nuwqjwDdK89H0ZJ\nehJnC4EWALzQs8VFxFvANqfA8ufCP4HhpES5v+seaicthXQRaSfe5WbCnSvDadekcW7TiLir6TG1\nvso2cEn6pPEe4Bqk9ZodVD1qmUm+lTSDfB+wdkRcEBEvAeOAw0kzrLdLKmRr2376LXA+s+qTe/ME\nMKg1c3EAACAASURBVHy2WTSbK6VB7zMfwe+I+DawHBHPFx2X1SfSR6JjSHWFdy0tHTATNiPN8L0B\n/HBd2EIwanr6fvksqSxr9Yg4LfvhaOV1NzBa0oisZnRnUvJQM0kTso838zISeCLmXhJnLSIipgVs\ntzcs8deUVI0kJcrLNTmUDUn/z995H74zL9z9T/gPYOPooWTMqvIksIikRWY7mr53r83uFba5iKQx\nFeVgvT+32vFG0kxSU+hDU3/wOR7fALgQGB4RDU8iJUVEqO9n5n7dacBGEfFUs6/diiT9GFg0Ig4s\nOhbLl6TVgfMHwTNXwvnfBj0MXwXWAs4ATuv0Or6ixqlqSLqQtAh7cVLJ2VERcbakLwAnAAOBMyPi\n53WcO/f3LWlbYJ+I2CrP81qxJH1pAJz4CLwyEtYAJhDxoyYHccT9cPma8FNSCekXI+L1psbQZiTd\nCRwSEbdVPDCMWSVTIynwZ0Q141QtSfKXIuLyPp6zCGlQ7bPvcH8VmCTfAoyPiGav6m45kuYl/UY5\nNiKmFB2P5S9r7Tce+C7pU6ZfAZdExHuFBlYSZU6SG6lBSfLBwOiI+Fae57XiSTp8Hth1GvzfJ+Dn\nc2z3nH5x+x3wfsXtBiLmnJFMH+V/n7TT2wzgo+zPe4k4qYfrLwxcSWpEsHtEvJ/j2+tIks4C/p51\nNKl88EJSeesxRBzW7NhmhdH3OFV1d4u+EuTsOa8BDU+QC9a1eM9Jct+2JbWTcoLcprIfJkdK+kVL\ntX+0hss+zsyrqwV40V47O3oGrLR0ajPb0+rRBUgbmlV6pJfzLQ98qYfji5I6LH0s2/PhWtJuwQd7\ny/Pc9FyXnBxPSpK/ifRjmlyGV0uXi5pawBmQ2sC5w0V19lsGzik6CGs8J8hWqdrV4zUYCdyS8zmt\nBCIiJO0L/Bn4OWkWuLs/AEsCg4DB3W69JVd3ADuSSobmyW4DqdgSW9Jo0oLis4Cfud49V5NJa9bm\nFHEnaZ+NicC7TYwpu3xMBCZKGt/Xc3stt5B0GHBS1hu5ZpLmBw6IiGPqeX0V52/cx5jSYHr5uEXS\nV4CtI2LXnh63RNJKwK3vwNtD0sC0E95+2DqMyy1yPef9wF4RMSnP81p5SFqc1EbyT8AxjVzTIGkd\n4Crgh5E691iOJC0P3B0RSxcdS2+qGafm1t3ip8DjksZLqnrmVNKKWXb+RHaO1iENRboWeIJUT9sT\nt4Grzj7rwC1D0uzP8qS2YGbWIfLsbpFtSDQCl1u0tUj98zcFPiTt6vs7SWvnfR1Jm5O6We3jBLlh\nngHmk7RE0YFUyqW7RfYxxNGkXoGQWgP9FbiT1DfzVUDAYqQkaD1gE+Dfs+dfBhweEY/W9S76CrwR\nMzRpIJ5K2lXvC6S95iufshQwNSJK9w9fFkqbSzz1AExdLbXS+R4Rvyw6LrNm80xybudbHHg0Ihbp\n88nWFrLFdF8HDiaVOR4L/DEqF/VVf75BpHZv40hdeL40R+cFy5Wk24Ajs106SyeX7hbZb3H7AbsC\n8/dxzbdIbeBOjYj7aoi1Zg374ZNmwScA5xCxdw/XFWmnweXcIqZnkvZaCPZ+Pc0IvEfqjfxq0XGZ\nNZuT5NzOtw7wm4hovQ2rrF+yLkk7kDroLEDajOr8iJhrLWv2s3oUsAWwOenn0cOkuudzvKFR40k6\nHfhHRJxcdCw9ybsF3BBgI9Js8YqkIvogtUx5jLSg4m/Nav3UwCR5ZeBB0sYIS/VUm+zauLmT9Pfj\n4flvw3bA2UR8reiYzIrgJDm38+0I7BoRPXUssA6QJb2bAoeSPrk+DTg5Il7s9pxFSBsYdSXGg0gL\n8/4MXB8RLzc77k4m6SBg5YjYv48nLgxsTERfG7rlKu8WcO8CN2S39hXxENJ9pA0RtgR+38OzutrA\nOUmukG1Nvux+cAlpIJujJ6WZtb+cW8C5/VuHyzpPTCR1JViZtGPbPyVdSioB3QJYHbiNlBifSCqN\ndMeK4kwhfQrQO2koaQ3bgkgjiHim0UHV0gKulm2pO8nFpJrrJXt53G3gercvcPrgiGOB4UTcW3RA\nZtZ8ETHBPZKtESLioYjYB1gJeApYEDgKWDIitoyI4yNiihPkwk0GPpV9CtCziDeB60mTtgc0I6iI\nmFhti8q5lltI2guYFBH35xRbTSQNJC0YnBYR21Q81sgWcAsAH9LD9tvZtQ8AVouI/Rpy/RYlaSHS\nDnurRsRzRcdjVjSXW+R2vj8Bv4qIa/I6p5k1VpYcvwSsPtecQNoQuJ00OTmciLebFF+/WsABnM2s\n7hZdJ91L0o39Da5KB5O6TTT3t8GIt3tLkDNuA9ezPUh1X06QzSxPnkk2azHZTP5k4FN9PPFvpA1g\nFgP2bHxk1aun3GIkVdZy9EfWiHoccAap1VyZuNyiQvYb477AqUXHYmbtQ9IAYAVS3aKZtZYp9JUk\nJ8dlf36b9D1fCqUJpAfHA98D6uqJ2GBPAsMkeVvvWTYWzDsebio6EDMrXo6biSwDvFbv7q9mVqjJ\nwGpVPO9y4DfAf9Lg6oFaNhMpZZIsaWvgxazFWtlmkYnUFu4FYFjRsZTIfl+FRyfAZKQvFB2MmRUr\nx4V7LrUwa13VzSRHzCDim0T8lQYvuKxl4V5ZZ0I3AraVNA6YD1hI0nkRMVutSsVvAnm1Gup+gaGk\nTVRWIOK/Kh7tKrno+MFb0pLAVkfD28CywEcFh2RWiFpaC1nVRuBSC7NWNYWsw0UrdhupJ0lu+JuM\niCOBIwEkbQp8tzJBzp43ocGhDAFOAQLpONK+8l26eiW3d9/o6uy9Cty7JGwG/IvUzsWs42S/qE/s\nuq+0g6f1j2eSzVpURLwi6R1geeDpouOpVTXlFuMlfdR1A8YDdD9WeWtAnMX89pF28rmB9MvE9hWP\nusMFHy+q2edEGJodOoWIMtaRm1lrcpJs1tqmUF1dculUkySr4tbb8Z6e028RcXNEbJvnOWt0Ufbn\nLhXHu2aSO93mQ+C9z8E6wDvAOQXHY2btxUmyWWvruw1cSc213CIiSrmwr8muAH4NbIa0NBHPZ8fd\nBi7Zb2O4OvvN6K9EvFZsOGZWBjluS+0k2ay1TSGtNSuFWtaOzHXHvTJr6k5W0h+AbYD9iDgtu/4S\nwMMRsVhTYighScOAfwDDIs0iz9+snXLMWoF33Ov3eeYF3gIWjIgP+x+ZmTWb0o56J0bEukXH0l01\n45ST5Ooutj6wAHAzER9l1xfwOrBCRExvShwlI+nHwKIRcWDRsZiVkZPkfp9nReCmiFghh7DMrACS\nFgaeARaKEq1ZqmacKmsLuHKJuGPOQxGSukou7ml+UMXKZni+DowtOhYza1sutTBrcRHxuqRXSe0c\nHys4nJq45rh/Onnx3nbAIxExpehAzKxtOUk2aw/Vbk9dKk6S+6eT28DtOxBOKzoIM2trTpLN2kNL\ntoFzktw/HdnhQtJKA2DNt+AXSD8oOh4za1sj8W57Zu2gJdvAOUmulbQ00jrZvU4tt9h/G3hoPhgG\nrFV0MGZWPpImZK2W+mMEnkk2awelmUmWNCZrUdn3c93doqaLbgTcCkwhYg1Jo4C/RMTIpsZRIElD\ngScfhw9GwCeAzxJxU8FhmZWSu1v0+zzPAetGxLQcwjKzgkhaAHgJGBpZl7CiVTNOeSa5NneT2r6t\njrQq8BSwbNbpoVPsNQr+OSIlyFOBicWGY2btSNIQYFHg2aJjMbP+ibSHwvO02DouJ8m1iPgAuDy7\nt3Ok+88Cw4sLqnkkDQC+dQIMyQ6dQqt+FGFmZTcCeKpMfVXNrF8mU5KSi2o5Sa7dRdmfu5A2FOmk\nuuSxA+CDL8CrwBvA+UUHZGZty50tzNpLy7WBc5Jcu4nAi8BKpEVrndQG7qCZcMKAiM8CKxHxRtEB\nmVnbcpJs1l5abibZO+7VKmIG0mnAYqTZ1I5oAydpNLAusAMAES8UGpCZtTsnyWbtZQpwRNFB1MJJ\ncj0ixn/8tfQYsE7vT24bBwBnRsS7RQdiZh1hJHBn0UGYWW4eAkZJGpSt6So9J8n91/blFlnbtz1x\nT2Qzax7PJJu1kYh4T9KTwGjSrHLpuSa5/x4FVlRaxNeu9hTcEBFPFR2ImXUMJ8lm7aelFu85Se6n\niJgOzCTVKLedrO3bgX+Ef0c6mTSrbGY2V/3ZcU/SIsC8wCu5BmVmRSt88V4tO+45Sc5HO5dcjF0M\nBm+RZnU2B94pOiAzK7+ImBARE+t8+Qjg8XAfdrN2U/hMckRMjIgJ1TzXSXJ/SBsi3bYhLEz7drg4\n8L/go6yW5HhKsp2kmbU1l1qYtafCZ5Jr4SS5f94BNhoLywyEDYsOJm+SRs8LG+2XZsmnA+cWHZOZ\ndQQnyWbt6V/AcEnzFR1INZwk98/9wEM7wfzzwq5tuHjvgN3gxWwP6lNJe6+bmTWak2SzNpS1fnsU\nWLnoWKrhJLk/Ur3cxasCi8Eg0mYbbaGr7dt3U/3QO8BJBYdkZp3DSbJZ+yq8LrlaTpL77yIBe8B8\ng2GXooPJ0Z7AjatFfBlYjojnig7IzDqGk2Sz9jWFFqlLdpLcXxEPAfd8GaYH7NgOJRddbd+AEwGI\neK3QgMysY2Rj6AicJJu1q8l4JrmjbPs4LPcBfEB77Eo3FngPuLXoQMys4ywFvBsRbxYdiJk1hMst\nOkrEsztFzAQuBb5cdDg5OBD4lXuUmlkBXGph1t4eBZaRtEDRgfTFSXK+LqPFSy4kjQbWBy4oOhYz\n60gjgSeKDsLMGiMiZgAPA6sUHUtfnCTn6y5gCC3yMUIvDtgPPgz4LdIyRQdjZh1nBJ5JNmt3LbGp\niJPkHGXlCS1bciFp6Lyw9+GwDLAJaQMRM7OPSVpA0l2StmrQJVxuYdb+WqIu2UlynqQlTofBS8G+\nRYdSpz03hreHp69PJuK9YsMxsxI6DLi4ged3kmzW/jyT3IGW+0/YfwB8YkWp9P/43UkaMAgO/VGa\nRX4POLXomMysMSSdJekFSQ9UHN9S0kOS/iXp+z28biwwFXipgeE5STZrf55J7jgR/xgA//gyaCQc\nUXQ4Nfr80rDQZ9LX5xHRyB+CZlass4Etux+QNJC0s+aWwKrArpJWkbSHpOMlLQtsCmwA7AZ8I+9F\nylkMw4An8zyvmZXOE8DikhYuOpC5cZKcv3N3AJ6GRtXrNcpBO8IdgjeA44sOxswaJyJuZc41B+sB\nj0TEExHxIXARsF1EnB8Rh0TEsxHxg4g4hNT95vQGtIlcDng5XOpl1tYitc2dSvqFvLScJOfvd5vA\njNdg4b2kdYsOphqSRgHrHws7AMtkuwiaWWdZDni62/1p2bE5RMS5EfHHBsTgUguzzlH6kot5ig6g\n7US8OI907fawzYvwPWCnokOqwpHAryPi3aIDMbPC5DorLGlCt7sTI2JiFS9zkmzWOZq6eE/SGGBM\nLa9xktwY49+CP10JexYdSF8krUEqDVmp6FjMrFDPkOqBuwwjzSbXJSIm1PEyJ8lmnWMKsEWzLpb9\noj6x676k8X29xuUWjRAx6QL4DTBK0rA+n1+s/wF+FhGvFx2ImRXqbmC0pBGSBgE7A39ocgzebc+s\nc5S+DZyT5AbJFr78AfhS0bH0RtLYQbDKJ+G0omMxs+aRdCFwO7CSpKcl7Z1tFfst4DrSgpqLI+LB\nflxjQvbxZi08k2zWOaYB80tavJkXlTSmohys9+fmvzi5OSRFROTafihv2Y5Uh0fEZ4qOpZKkgYPh\ngfPgkzvBbcA4bx5ilq9WGKcaod73Lek84MiIqLvMw8xah6TbSXnSLQVcu89xqpQzyZKGSbpJ0hRJ\nkyUdVHRMdboeWE3SMkUHUkmw+yhYekcYBLzgBNnMihYRezpBNusope5wUcokGfgQOCQiPkVqXH+A\npFUKjqlmEfH+YnDzDvCzomPpTtKQIfDL02HRrC/yd4qOyczaS53lFmbWWZqeJNdSblHKJDkino+I\n+7Kv3wIeBJYtNqo6SEucAdu8DF+lyTU3czMUDvscLLBRunsEEc8VG5GZtZuImFBl2zcz61xNX7wX\nEROr7b5TyiS5O0kjgE8DdxQbSR0iXv48XD8J9AB8o+hwACQtOQMOOxaGAHcBvy46JjMzM+tIU0hl\nqaVcu1HqJFnSgsClwMHZjHLLGQpnbwH8GfYtOpbMUR/A2aPTRif7EPFR0QGZWftxuYWZVeF5QMBS\nzbpgW3S3kDQvcDVwbUSc0MPjAfyo26Fqd3RqLmnIhfDyuTD/n2B1IiYXF4pWIrV9WjkiXi4qDrN2\n1cOOTuPd3cLMrHeSbgEmRMSNTb5un+NUKZPkbNr9XOCViDikl+e0zCD8snTmJ+FrD8CvhkcU1qlD\n0uXAnRHxi6JisPLIftG0nPQ0HrXSOJWnTn3fZlY7SacAD0XEiU2+bp/jVFm3pd4Y2B24X9Kk7NgR\nEfGnAmOq2xJwyijYeHuYdk9BMUjaBFgH+EpBIVgJOZHJh3/hMDOr2xRgjaKD6Ekpk+SI+Cslr5eu\nScQ990o/BnYlbQPdVJI0AI6dCT+IiHebfX0z6zxZzV85y+DMrEwmA7s162I9lMX1/twylltUo9U+\nzpO0EGkLxuUj4o1mXvsr0k8egMPvhq8Mivi/Zl7byqvVvofKrLe/y079O+7U921mtZO0BPAIsGg0\nMSlt2R332lGWGN8MbN3M654mLXQbfP84mGcQjGjmtc3MzMzmJmsk8D4l3A/DSXJzXQbs0MwLToJL\nVoF5P58+zji+mdc2MzMzq0LTNxWphpPk5voD8LnbpHWacbGrpHWvhM2PSXf3JeLDZlzXrD8kLSjp\ncUm7dTs2VNJTkt7sdpsp6Z1u93fLevN+mN1/TdLfJX2mh2uckz1v6YrjE7LzHlRx/ODs+PjGvXMz\ns47V9O2pq+EkuYkCpm8EM5+Fu5D+raEXk/R7uHQbYDU4g4jbGno9s5xkGwftA5yQ1apBWvB6Z0QM\n7boBTwJbdzt2ARDAhdnjiwPXkzYk+pikBYAvA1NJXXRmuzzwMLBnxfG9gH9mj1sVvJmImdWgaTPJ\ntWwm4iS5mSJiM5hyWbq3VyMvJRh+LixyJPwNOLyR1zLLW0T8GbgGODFLtHYE9q/ipcpuRNpN8gJg\nyW7JNqQE+XFS4t3T9+FdwPySVgWQ9ClgMHB317mtbxExwZ0tzKxKTZtJjoiJETGhmuc6SW6yTeHo\nPwHvwDeRNmrgpX46A/53xYiNiHilgdcxa5RDgM2AS4BDI+LFWl4saRBpRvjRih0m9wIuJpU/jZK0\ndg8vP59Zs8l7ZffNzKwxpgCrpo615VGqYDrBWLh6FLx6Vfoo+GakA/O+hqT1gM8Dx+R9busgUvR4\nq+X5/RARr5EGziHAFTW8dCdJ04F3gK8D42aFqOGk/piXRMSbwHXMXlrRNVP8W2BXSfMAO2f3zcys\nAbLx/nVgeNGxdOckudki4mHY7evw7gVpM5fBuZ1bGiBpW+Bq4IAsCTBrSZJ2B1Yg1RUfXcNLL46I\nRYFPkOrcuv8iugcwOX0bAmmWejdJA7s9JyLiaVLfzp8DD0fEtDrfhpmZVWcyJVu85yS5AG9EXPcW\nbPB1eFawbDZbVT9p/hnSL/eDB4GTgW0i4vJcgrXOFaEeb7U8v06SlgKOI80E70uaHd6kmqiZVZP8\nCvBN4JuSRmaP7wmMlvScpOeAE4AlgK26Xz778zzgO9mf3c9vVfDCPTOr0RSasHjPC/daQETc/y6s\nTvqt6bqKhUXVkzZ7FaZsD4dOgZUugq9GxB25BmvWfCcBV0TEzRHxPHAY8JusznhuZkvMsxnjq4DD\nJG0IrAisC6yZ3VYjLe6r7GYBqW55LGm2uevcXrhXJS/cM7MaNWXxnhfutYiIeJVUL3kXcJekTwMg\nrYk09zIMaRGk06fCjRvCiCXhlUtgg50jbmh44GYNJOmLwEbA97qORcSZwLPAD/t4eTDnbO8xpMV3\newJXRsSUiHgxu70A/C+wlaRFu78+It6LiBsj4r25nNvMzPJRug1F1MRtsnNVzZ7brUTSzsBJa8FP\nJ8EE4F/AjkQ82csLDrscjt4X2AMuOxZ2I+KD5kVsra7dvoeK1NvfZaf+HXfq+zaz+klaEHgRGJq1\n8Gz09focpzyTXBIRcTHwuQfhuwfAgBnpI+F7kb5Q+VxJAwfBovvA29vCTsdG7OAE2czMzFpVtpHU\nC6SyuFJwklwiEXH/+7DmGXDPhvDKy7AYcA3Sj8lW32cfCV/9IWzwMqx4RsQlcz+rmZmZWUso1fbU\nTpJLJiJe/QA2vwfOWgmmT0qHjwBWk7QaqX75QWBsrZsrmJmZmZVYqeqSnSSXUETMmBlx2HTYb314\n41twjmAl4CZgfER8JyJmFB2nmZmZWY5KNZPshXslJ2lN0m5jAr4UEZMKDsnaRKd8DzWDF+7NTmm3\nxR8BE90GzsyqlXX5Ojci1mjgNcaQdl4d39f47CS5BUgaSvq3eqPoWKx9dNL3UKM5SZ5dp75vM+sf\nSUOAV4GFIuLDBl/L3S3aQUS86QTZzMzM2llEvAtMA0YVHQs4STYzMzOz8ijN4j0nyWZmZmZWFqVZ\nvOck2cw6mqRzJP2k6DjMzAwo0UzyPEUHYGZmZmaWuRV4v+ggwDPJZlZCkpaVdJmkFyU9JulASYtJ\nelrS1tlzFpT0iKTds/tbSZok6XVJT0kaX3HOTSTdLml69vhekr4B7AYcJulNSb9v/rs1M7MuEfFM\nRFxRdBzgmWQzKxlJA4CrSP3BdwaGAdcD/wS+BpwnaQ3gv4F7I+K32UvfAnaPiCmSVgf+Ium+iPi9\npBWAPwLfAC4FFgaGRcQ/JG0EPB0RRzXxbZqZWck5STazslkXWCIifprdf1zSGcAuEfE1SZcANwKL\nAB83nI+Im7t9/YCki4BNgd+TZov/EhEXZ095Nbt1cU9fMzObjZNkM+tRtmtav9WxqcQKwLKSpnc7\nNhC4Jfv6N8C3gJ9FxMfPkbQ+8AvSquhBwGDg/7KHhwGP1R691UvSBLzjnpmVTLcd9/rkmmQz61FE\nKI9bHZd+Cng8IhbtdlsoIraWNBA4HTgPOEDSJ7u97gLgSmD5iFgEOI1ZM8RPAd2fO9tbrSNG60NE\nTHCCbGZlExETI2JCNc91kmxmZXMn8KakwyQNkTRQ0mqS1gWOBD4C9gaOIdUnd41jCwLTI+IDSeuR\nSiy6XAB8XtKOkuaRtLikNbPHXgBWbMo7MzOzluEk2cxKJSJmAlsDa5FKJF4izR5vBnwb2DMiAjia\nNAv8/eyl+wM/lvQG8EPg4m7nfAoYBxwKvAJMYlY985nAqlnXi8sb++7MzKxVKP2saT2Sos6Pcs0M\nfw/lqbe/y079O+7U921mraOaccozyWZmZmZmFZwkm5mZmZlVcJJsZmZmZlbBSbKZmZmZWQUnyWZm\nZmZmFZwkm5mZmZlVcJJsZmZmZlZhnqIDMLPiSGrNRulWGEljgJ8Ak4GLIuLmYiMyM2uM0ibJkrYE\nTgAGAmdExNEFh2TWVrzZg9VpJvAmMBiYVnAsZmYNU8pyC0kDgZOALYFVgV0lrVJsVI2Rzcq0vHZ4\nH+3wHsDvw6oj6SxJL0h6oOL4lpIekvQvSd/v4aW3RsQ44HDgR00JtgDt8v/P76Nc2uF9tMN7qFYp\nk2RgPeCRiHgiIj4ELgK2KzimRhlTdAA5GVN0ADkYU3QAORlTdAA5GVN0AG3ubNJExMd6m6CQtIek\n4yUtGxFdJTqvkWaT29WYogPIyZiiA8jJmKIDyMmYogPIwZiiA2iWspZbLAc83e3+NGD9gmIxM2s7\nEXGrpBEVhz+eoACQdBGwXUT8Ajg/O7Y9sAWwCPCrZsVrZtZsZU2SvZjIzKz5+pygiIgrgCuaGZSZ\nWRE065Oz8pC0ATAhIrbM7h8BzOy+eM+r8s2sFZR5gWQ2k3xVRKye3f8ysGVEfCO7vzuwfkQcWON5\nPT6bWen1NT6XdSb5bmB0NoA/C+wM7Nr9CWX+wWNm1qKeAYZ1uz+MOjpYeHw2s3ZQyoV7ETED+BZw\nHTAVuDgiHiw2KjOztvfxBIWkQaQJij8UHJOZWSFKWW5hZmaNJelCYFNgceBF4KiIOFvSF5jVo/7M\niPh5gWGamRWmlDPJ1ZK0o6Qpkj6StHbR8dSiil6kpddbn9VWI2mYpJuy/0uTJR1UdEz1kDSfpDsk\n3SdpqqSWTW4kDZQ0SdJVRcdSL0lPSLo/ex93Fh1PpYjYNSKWjYjBETEsIs7Ojl8bEf8WEaPqTZBb\neWwGj89l0g7jczuNzdBZ43NLJ8nAA8D2wC1FB1KLNtosZY4+qy3qQ+CQiPgUsAFwQCv+e0TEe8Bm\nEbEWsAawmaRNCg6rXgeTSq1a+aOuAMZExKcjYr2ig2mylhybweNzCbX8+NxmYzN00Pjc0klyRDwU\nEQ8XHUcd2mKzlIi4FZhedBz9FRHPR8R92ddvAQ8CyxYbVX0i4p3sy0Gkj8tfLTCcukhaHhgHnAG0\n+gKwVo+/Li08NoPH51Jpl/G5HcZm6LzxuaWT5BbWUy/S5QqKxbrJOqp8Grij2EjqI2mApPuAF4Cb\nImJq0THV4Xjge8DMogPppwCul3S3pG8UHYxVzeNzSbXy+NwmYzN02Phc1hZwH5P0F2DpHh46MiJa\ntR6mlT+iaFuSFgQuBQ7OZixaTkTMBNaStDBwnaQxETGx4LCqJmlr4MWImCRpTNHx9NPGEfGcpCWB\nv0h6KJvdawttOjaDx+dSavXxudXHZujM8bn0SXJEjC06hgbIpRep5UfSvMBlwG8j4sqi4+mviHhd\n0jXAOsDEgsOpxUbAtpLGAfMBC0k6LyL2LDiumkXEc9mfL0m6gvQxftskyW06NoPH59Jpp/G5hcdm\n6MDxuZ3KLVqpNsa9SEtEkoAzgakRcULR8dRL0hKSFsm+HgKMBSYVG1VtIuLIrNPCSGAX4MZWHIAl\nzS9paPb1AsDmpMVsnaiVxmbw+Fwq7TA+t8PYDJ05Prd0kixpe0lPk1a8XiPp2qJjqka7bJaiykJo\nJQAABONJREFU1Gf1dmAlSU9L2rvomOq0MbA7acXxpOzWiqvClwFuzOre7iBtN3xDwTH1V6t+9P0J\n4NZu/xZXR8SfC46paVp1bAaPzyXUDuNzO47N0AHjszcTMTMzMzOr0NIzyWZmZmZmjeAk2czMzMys\ngpNkMzMzM7MKTpLNzMzMzCo4STYzMzMzq+Ak2czMzMysgpNkMzMzM7MKTpKt1CQ9IenxBp7/q5Jm\ndru1xKYHkiZXxL1p0TGZWWfx+Nwzj8/tY56iAzDrQ9CcXX2uBO4DHmnCtfJwMrAksBmwKa2785GZ\ntS6Pzz3z+NwmnCRb2X22Sde5MiLOa9K1+i0iTgWQNIA0CJuZNZvH5x54fG4fTpKt1CKiYR/lmZlZ\n/Tw+W7tzTbLlTtKVWR3WgT089pPssd9Uea45at661antJWkzSRMlvSHpdUlXS1o5x/eyrKSjJN0m\n6XlJ70t6RtLvJK1S47lmSrqpl8fOyR4fnk/kZmZz8vjc67k8PtscnCRbI+wNPAX8j6S1ug5K+hxw\nJDAFmGOAnove6rm2Bq4DXgNOBW4FxgE3S1q8jrh78h/A94FXgUuA44C/AzsAd0pao8bzza02zXVr\nZtZoHp975/HZZuNyC8tdREyXtCtwM3CxpLWBBYHfAu8CO0XEezlcajtgi4j4+Ld/Sf8NHA58DTgm\nh2vcACwVEW93P5gNvrcBvyAN/HlQTucxM+uRx+e6eXzuQJ5JtoaIiL8BPwRGA78Gzgc+ARwUEQ/m\ndJmLug/AmdOzP9fN4wIR8VLlAJwdvx+4CdhM0sA8rmVm1gwen82q45lka5iIOFrSZsBu2aELIuKs\nHC9xdw/HpmV/LprXRSRtBewLrAMszuzfNwEsAbyQ1/XMzBrN47NZ35wkW6NdAWxOGqz+N+dzv1Z5\nICJmSALIZfZA0sHA8aSat7+QavneIb2f7YE1gcF5XMvMrMk8PpvNhZNkaxhJo4FfAtOBhYEzJK0X\nEe8XG1l1JM0DTACeA9aOiBcqHt+4jtP29j23SB3nMjOri8fnHnl8ttm4JtkaQtJg4GJgCLAT8HNg\ndeCEIuOq0RKkHx639zAALwisTW0rnqcDwyoPZjVza9V4LjOzunh87pHHZ5uDk2RrlF+SBpb/iYgb\ngPGk1cb7SNqh0Miq9yLpo7t1JC3QdVDSvKSPJntsYyTpk5JWzmY6ursDWEHS2IrjPwB67L85l3OZ\nmdXL47PHZ6uCk2TLnaTtgQNI/Sp/ABARM4FdSbVjZ0gaWVyE1cliPhFYAXhA0gmSTgHuJ7UVuome\n2wLdAEwFlq04/kvSbMTvJZ0t6ThJfwf2AybWeC4zs5p5fPb4bNVzkmy5ynYkOoO0aGOXbCADICKm\nkfpjLgRcmP3G35eePuKKXo43wg+BQ0n9Q78JfBG4E1iPtEik6vgi4sbs9VOAXYA9gMdI7ZCerOVc\nZma18vjce3wen60nivC/r3UuSV8FzgL2johzCw6nZpImAEcBYyLiloLDMTPLjcdnK5pnks2SsyXN\nlHRt0YFUQ9JkSTNJA7B/0zWzdubx2QrhYnPrdJOAHzFrIHukwFhqcTKwZLf7TxYViJlZg3h8tkK5\n3MLMzMzMrILLLczMzMzMKjhJNjMzMzOr4CTZzMzMzKyCk2QzMzMzswpOks3MzMzMKjhJNjMzMzOr\n8P/f7s2snXIAzAAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x1036a1b50>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig = plt.figure(1, figsize=(10,5))\n",
    "fig.add_subplot(121)\n",
    "plt.plot( exact[:,0],xtram_est.f_i , color = 'r', linewidth = 2, linestyle='--', label='XTRAM' )\n",
    "plt.plot( exact[:,0], -np.log(exact[:,1]), color='k', label='exact' )\n",
    "plt.xlabel( 'x in [a.u.]', fontsize = 20 )\n",
    "plt.ylabel( 'F(x) in [kT]', fontsize = 20 )\n",
    "plt.legend(loc=4)\n",
    "fig.add_subplot(122)\n",
    "plt.plot( exact[:,0],xtram_est.pi_i , color = 'r', linewidth = 2, linestyle='--', label='XTRAM' )\n",
    "plt.plot( exact[:,0], exact[:,1], color='k', label='exact' )\n",
    "plt.xlabel( 'x in [a.u.]', fontsize = 20 )\n",
    "plt.ylabel( 'P(x)', fontsize = 20 )\n",
    "plt.semilogy()\n",
    "plt.legend(loc=1)\n",
    "plt.tight_layout()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### 3. Toy system: Umbrella sampling data analysis"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "US simulation completed sucessfully!\n"
     ]
    }
   ],
   "source": [
    "tf.run_us_simulation() #generates umbrella sampling data for pyfeat in the directory US/"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [],
   "source": [
    "trajlist = ['US/Traj0.dat', 'US/Traj1.dat', 'US/Traj2.dat', 'US/Traj3.dat', 'US/Traj4.dat', 'US/Traj5.dat', 'US/Traj6.dat',\n",
    "            'US/Traj7.dat', 'US/Traj8.dat', 'US/Traj9.dat', 'US/Traj10.dat', 'US/Traj11.dat', 'US/Traj12.dat', 'US/Traj13.dat',\n",
    "            'US/Traj14.dat', 'US/Traj15.dat', 'US/Traj16.dat', 'US/Traj17.dat', 'US/Traj18.dat', 'US/Traj19.dat', 'US/Traj20.dat',\n",
    "            'US/Traj21.dat', 'US/Traj22.dat', 'US/Traj23.dat', 'US/Traj24.dat', 'US/Traj25.dat', 'US/Traj26.dat', 'US/Traj27.dat',\n",
    "            'US/Traj28.dat', 'US/Traj29.dat']\n",
    "reader = Reader( trajlist, b_K_i_file = 'US/b_K_i.dat' ) #read trajectory and 'helper files'\n",
    "forge = Forge( reader.trajs, b_K_i = reader.b_K_i ) #pass read data to the data forge"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [],
   "source": [
    "#load all the exact results\n",
    "exact = np.loadtxt('US/exact.dat')\n",
    "exact[:,1] = exact[:,1]/np.sum(exact[:,1])"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### 3.1 DTRAM"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "#===============Thank you for using DTRAM=============================\n",
      "#  Statistically optimal analysis of state-discretized trajectory data\n",
      "#  from multiple thermodynamic states;\n",
      "#  Hao Wu, Antonia S.J.S. Mey, Edina Rosta, and Frank Noe\n",
      "#  J. Chem. Phys. 141, 214106 (2014)\n",
      "#=====================================================================\n"
     ]
    }
   ],
   "source": [
    "dtram_est = dtram( forge, lag=1 , maxiter=10000, ftol=1.0e-6, verbose=False )\n",
    "print \"#===============Thank you for using DTRAM=============================\"\n",
    "dtram_est.cite(pre=\"#  \")\n",
    "print \"#=====================================================================\""
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAskAAAFiCAYAAAAEBkVdAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\n4v8DF1/g3iXAun0AAAAASUVORK5CYII=\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x106624250>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig = plt.figure(1, figsize=(10,5))\n",
    "fig.add_subplot(121)\n",
    "plt.plot( exact[:,0],dtram_est.f_i , color = 'r', linewidth = 2, linestyle='--', label='DTRAM' )\n",
    "plt.plot( exact[:,0], -np.log(exact[:,1]), color='k', label='exact' )\n",
    "plt.xlabel( 'x in [a.u.]', fontsize = 20 )\n",
    "plt.ylabel( 'F(x) in [kT]', fontsize = 20 )\n",
    "plt.legend(loc=4)\n",
    "fig.add_subplot(122)\n",
    "plt.plot( exact[:,0],dtram_est.pi_i , color = 'r', linewidth = 2, linestyle='--', label='DTRAM' )\n",
    "plt.plot( exact[:,0], exact[:,1], color='k', label='exact' )\n",
    "plt.xlabel( 'x in [a.u.]', fontsize = 20 )\n",
    "plt.ylabel( 'P(x)', fontsize = 20 )\n",
    "plt.semilogy()\n",
    "plt.legend(loc=1)\n",
    "plt.tight_layout()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### 3.2 WHAM"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "#===============Thank you for using WHAM==================================================\n",
      "#  The weighted histogram analysis method for free-energy calculations on biomolecules;\n",
      "#  Shankar Kumar, John M. Rosenberg, Djamal Bouzida, Robert H. Swendsen and Peter A. Kollman\n",
      "#  J. Comput. Chem. 13, 1011-1021 (1992)\n",
      "#=========================================================================================\n"
     ]
    }
   ],
   "source": [
    "wham_est = wham( forge, maxiter=20000, ftol=1.0e-7, verbose=False ) # and we are done, now we can analyse the results\n",
    "print \"#===============Thank you for using WHAM==================================================\"\n",
    "wham_est.cite(pre=\"#  \")\n",
    "print \"#=========================================================================================\""
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAskAAAFiCAYAAAAEBkVdAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nzMzMzDpxkmxmZmZm1omTZDMzMzOzTv4/Gkr+5Ii3gUoAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x109144fd0>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig = plt.figure(1, figsize=(10,5))\n",
    "fig.add_subplot(121)\n",
    "plt.plot( exact[:,0],wham_est.f_i , color='r', linewidth=2, linestyle='--', label='WHAM' )\n",
    "plt.plot( exact[:,0], -np.log(exact[:,1]), color='k', label='exact' )\n",
    "plt.xlabel( 'x in [a.u.]', fontsize = 20 )\n",
    "plt.ylabel( 'F(x) in [kT]', fontsize = 20 )\n",
    "plt.legend(loc=4)\n",
    "fig.add_subplot(122)\n",
    "plt.plot( exact[:,0],wham_est.pi_i , color='r', linewidth=2, linestyle='--', label='WHAM' )\n",
    "plt.plot( exact[:,0], exact[:,1], color='k', label='exact' )\n",
    "plt.xlabel( 'x in [a.u.]', fontsize = 20 )\n",
    "plt.ylabel( 'P(x)', fontsize = 20 )\n",
    "plt.semilogy()\n",
    "plt.legend(loc=1)\n",
    "plt.tight_layout()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Thank you for running the pyfeat asymetric double-well example. If you have any further questions, or notice any bugs, please notify us on the mailinglist **pyfeat@lists.fu-berlin.de**."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.7"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 1
}


==> figures/setup/protocol/sampling_scheme_plots.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Populating the interactive namespace from numpy and matplotlib\n"
     ]
    }
   ],
   "source": [
    "%pylab inline\n",
    "from scipy.integrate import quad\n",
    "import math\n",
    "import os\n",
    "\n",
    "import seaborn as sbn\n",
    "sbn.set_context(\"notebook\", font_scale=1.5, rc={\"lines.linewidth\": 2})\n",
    "sbn.set_style( {'font.family':'sans-serif', 'font.sans-serif':'Helvetica'})"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "#Defining same colours as in plot and other bits\n",
    "\n",
    "c = ['#e6010c','#277f40', '#face66', '#124080']\n",
    "cp = sbn.color_palette(['#e6010c','#277f40', '#face66', '#124080'])\n",
    "cp = sbn.color_palette(\"colorblind\")\n",
    "alphas = [1.0,1.0,1.0,1.0]\n",
    "ls = ['solid', 'dashed', 'dashdot', 'dotted']\n",
    "kT = [2.0,4.0, 8.0, 10.0]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "traj_list = []\n",
    "for k in kT:\n",
    "    traj_list.append(np.random.normal(k,0.5,100000))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Text(0.5, 0, 'time in a.u.')"
      ]
     },
     "execution_count": 5,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = plt.subplots()\n",
    "plot(traj_list[0],c=cp[0], alpha=alphas[0], linestyle=ls[0])\n",
    "plot(traj_list[1],c=cp[1], alpha=alphas[1], ls=ls[1])\n",
    "plot(traj_list[2],c=cp[2], alpha=alphas[2], ls=ls[2])\n",
    "plot(traj_list[3],c=cp[4],  alpha=alphas[3], ls=ls[3])\n",
    "sbn.despine(left=True)\n",
    "ax.set_yticks([])\n",
    "xlabel('time in a.u.')\n",
    "\n",
    "#ylabel('Potential in a.u.')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "x = np.arange(len(traj_list[0]))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Let's attempt the histogram idea"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[]"
      ]
     },
     "execution_count": 7,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 288x72 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "figsize(4,1)\n",
    "fig, ax = plt.subplots()\n",
    "sbn.distplot(traj_list[0],color=cp[0], hist=False, bins=100,kde_kws={\"alpha\": 0.4, \"shade\": True})\n",
    "sbn.distplot(traj_list[1],color=cp[1], hist=False, bins=100,kde_kws={\"alpha\": 0.4, \"shade\": True})\n",
    "sbn.distplot(traj_list[2],color=cp[2], hist=False, bins=100,kde_kws={\"alpha\": 0.4, \"shade\": True})\n",
    "sbn.distplot(traj_list[3],color=cp[4], hist=False, bins=100,kde_kws={\"alpha\": 0.4,\"shade\": True})\n",
    "sbn.despine(left=True)\n",
    "ax.set_yticks([])\n",
    "ax.set_xticks([])\n",
    "#plt.savefig('for_shading.svg')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[]"
      ]
     },
     "execution_count": 8,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 288x72 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "figsize(4,1)\n",
    "fig, ax = plt.subplots()\n",
    "sbn.distplot(traj_list[0],color=cp[0], hist=False, bins=100,kde_kws={\"alpha\": 0.4, \"shade\":True})\n",
    "sbn.distplot(traj_list[1],color=cp[0], hist=False, bins=100,kde_kws={\"alpha\": 0.4, \"shade\":True})\n",
    "sbn.distplot(traj_list[2],color=cp[0], hist=False, bins=100,kde_kws={\"alpha\": 0.4, \"shade\":True})\n",
    "sbn.distplot(traj_list[3],color=cp[0], hist=False, bins=100,kde_kws={\"alpha\": 0.4, \"shade\":True})\n",
    "sbn.despine(left=True)\n",
    "ax.set_yticks([])\n",
    "ax.set_xticks([])\n",
    "#plt.savefig('for_shading.svg')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Let's play around with the idea of also shading in multiple gradients"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [],
   "source": [
    "from matplotlib.colors import *\n",
    "#cp = sbn.color_palette(['#e6010c','#277f40', '#face66', '#124080'])\n",
    "#my_cmap = ListedColormap(['#e6010c','#277f40', '#face66', '#124080'], N=20)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [],
   "source": [
    "c = cp.as_hex()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<matplotlib.axes._subplots.AxesSubplot at 0x11f890a58>"
      ]
     },
     "execution_count": 11,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x144 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "figsize(8,2)\n",
    "fig, ax = plt.subplots()\n",
    "sbn.distplot(traj_list[0],color=cp[0], hist=False, bins=100,kde_kws={\"alpha\": 0.4, \"shade\":True})"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [
    {
     "ename": "NameError",
     "evalue": "name 'my_cmap' is not defined",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mNameError\u001b[0m                                 Traceback (most recent call last)",
      "\u001b[0;32m<ipython-input-12-78271c05b8c7>\u001b[0m in \u001b[0;36m<module>\u001b[0;34m\u001b[0m\n\u001b[1;32m      3\u001b[0m \u001b[0mdata2\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mnp\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mrandom\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mrandn\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mN\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m      4\u001b[0m \u001b[0mcolors\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mnp\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mlinspace\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;36m0\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;36m1\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0mN\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m----> 5\u001b[0;31m \u001b[0mplt\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mscatter\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mdata1\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mdata2\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mc\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0mcolors\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mcmap\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0mmy_cmap\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0malpha\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;36m0.5\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m      6\u001b[0m \u001b[0mplt\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mcolorbar\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m      7\u001b[0m \u001b[0mplt\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mshow\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;31mNameError\u001b[0m: name 'my_cmap' is not defined"
     ]
    }
   ],
   "source": [
    "N = 500\n",
    "data1 = np.random.randn(N)\n",
    "data2 = np.random.randn(N)\n",
    "colors = np.linspace(0,1,N)\n",
    "plt.scatter(data1, data2, c=colors, cmap=my_cmap, alpha=0.5)\n",
    "plt.colorbar()\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x360 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "def colorFader(c1,c2,mix=0): #fade (linear interpolate) from color c1 (at mix=0) to c2 (mix=1)\n",
    "    c1=np.array(mpl.colors.to_rgb(c1))\n",
    "    c2=np.array(mpl.colors.to_rgb(c2))\n",
    "    return mpl.colors.to_hex((1-mix)*c1 + mix*c2)\n",
    "\n",
    "c1=c[0] #blue\n",
    "c2=c[1] #green\n",
    "n=500\n",
    "\n",
    "fig, ax = plt.subplots(figsize=(8, 5))\n",
    "for x in range(n+1):\n",
    "    ax.axvline(x, color=colorFader(c[0],c[1],x/n), linewidth=4) \n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [],
   "source": [
    "#The actual plotting data with shaded fills\n",
    "\n",
    "def plot_data(data, c):\n",
    "    #plt.plot(data[0],data[1])\n",
    "    interval = len(data[0])/3\n",
    "    bound = [60, 80, len(data[0])-1]\n",
    "    for i in range(len(data[0])-1):\n",
    "        #print(colorFader(c[0],c[1],i/len(data[0])))\n",
    "        if i < bound[0]:\n",
    "            mix = i/bound[0]\n",
    "            plt.fill_between([data[0][i], data[0][i+1]], [data[1][i], data[1][i+1]], color=colorFader(c[1],c[0],mix), alpha=0.1)\n",
    "        if i >= bound[0] and i< bound[1]:\n",
    "            mix = (i-bound[0])/(bound[1]-bound[0])\n",
    "            plt.fill_between([data[0][i], data[0][i+1]], [data[1][i], data[1][i+1]], color=colorFader(c[0],c[4],mix), alpha=0.1)\n",
    "        if i >= bound[1]:    \n",
    "\n",
    "            mix = (i-bound[1])/(bound[2]-bound[1])\n",
    "            plt.fill_between([data[0][i], data[0][i+1]], [data[1][i], data[1][i+1]], color=colorFader(c[4],c[2],mix), alpha=0.1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(0, 1)"
      ]
     },
     "execution_count": 15,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 288x72 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "figsize(4,1)\n",
    "fig, ax = plt.subplots()\n",
    "\n",
    "data1 = sbn.distplot(traj_list[0],color=cp[0], hist=False, bins=100, kde_kws={\"alpha\": 0.4}).get_lines()[0].get_data()\n",
    "data2 = sbn.distplot(traj_list[1],color=cp[1], hist=False, bins=100, kde_kws={\"alpha\": 0.4}).get_lines()[1].get_data()\n",
    "data3 = sbn.distplot(traj_list[2],color=cp[2], hist=False, bins=100, kde_kws={\"alpha\": 0.4}).get_lines()[2].get_data()\n",
    "data4 = sbn.distplot(traj_list[3],color=cp[4], hist=False, bins=100, kde_kws={\"alpha\": 0.4}).get_lines()[3].get_data()\n",
    "\n",
    "plot_data(data1,c)\n",
    "plot_data(data2,c)\n",
    "plot_data(data3,c)\n",
    "plot_data(data4,c)\n",
    "sbn.despine(left=True)\n",
    "ax.set_yticks([])\n",
    "ax.set_xticks([])\n",
    "ax.set_ylim(0,1)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAkIAAABKCAYAAABXaztEAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADh0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uMy4xLjAsIGh0dHA6Ly9tYXRwbG90bGliLm9yZy+17YcXAAADf0lEQVR4nO3bv4pdVRjG4XebEEUdMpoQHfJPgp3XEFJYi6WtrZ1gYSXRypsQbMTGxlZBFE0h5AqCBCSJIcIMHInGhGCWxRAYjpMTkFlZOft7nmrYu3m/an6cOTO11gIAUNEzowcAAIwihACAsoQQAFCWEAIAyjq86uU0TZtJNpceH0lyLskvSf7ptAsA4CAcSrKV5HJr7d7yy5UhlOT9JBd7rAIAeILOJ7m0/HBa9e/zj/hE6GySH/LOp8nG8QNd+LT4ceu90RO6urDx7ugJ3Xzz82ejJ3R198QXoyd09eDE16MndPXGyQ9GT+jqy1vfjp7QzVtvfjV6QlcfXfl89IRu7mzfzPcfvp0kr7fWri6/X/mJUGttkWSx99k0Tbs/bBzPdPSVAxv6NDn18jR6QlfT0aOjJ3Rz8sXRC/r6e/PV0RO6enBsY/SErl47cXr0hK6O3T82ekI3Z04/O3pCVy8szoye8CTs+3UeX5YGAMoSQgBAWUIIAChLCAEAZQkhAKAsIQQAlCWEAICyhBAAUJYQAgDKEkIAQFlCCAAoSwgBAGUJIQCgLCEEAJQlhACAsoQQAFCWEAIAyhJCAEBZQggAKEsIAQBlCSEAoCwhBACUJYQAgLKEEABQlhACAMoSQgBAWUIIAChLCAEAZQkhAKAsIQQAlCWEAICyhBAAUJYQAgDKEkIAQFlCCAAoSwgBAGUJIQCgLCEEAJQlhACAsoQQAFCWEAIAyhJCAEBZQggAKEsIAQBlCSEAoCwhBACUJYQAgLKEEABQlhACAMoSQgBAWUIIACjr8KqX0zRtJtlcenw2SXJ7O63TqNFuPD/Xy3a1+3+MntDNb3+OXtDX3cWt0RO6enDk9ugJXb303PXRE7ra2dkZPaGba9fvjZ7Q1V+/Xxs9oZs72zcf/nhov/dTa4/+pT9N08dJLh74KgCAJ+t8a+3S8sPHhdB+nwidS/JdkgtJ5piQp5L8lOR8khuDt/TgvvU159sS9607962vOd+W7H4StJXkcmvtPx/trfzTWGttkWSx99k0TQ9/vNZa+/VgNj499tx3w33rZ873zfm2xH3rzn3ra8637XH1US98WRoAKEsIAQBlCSEAoKz/E0KLJJ9k6btDM+K+9Tbn++Z8W+K+dee+9TXn2x5r5X+NAQDMmT+NAQBlCSEAoCwhBACUJYQAgLKEEABQ1r+gpcHvf9fiBAAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<Figure size 720x72 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "sbn.palplot(cp)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 32,
   "metadata": {},
   "outputs": [],
   "source": [
    "w_forward = np.random.normal(kT[0],2.3,50)\n",
    "w_reverse = np.random.normal(kT[3],0.7,50)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 44,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[]"
      ]
     },
     "execution_count": 44,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 216x144 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "figsize(3,2)\n",
    "fig, ax = plt.subplots()\n",
    "sbn.distplot(w_forward, hist=False, color=cp[7], kde_kws={\"alpha\": 0.7, \"shade\":True})\n",
    "sbn.distplot(w_reverse, hist=False,color=cp[7], kde_kws={\"alpha\": 0.2, \"shade\":True})\n",
    "sbn.despine(left=True)\n",
    "ax.set_yticks([])\n",
    "ax.set_xticks([])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.7"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

